Accelerating Augmentation Invariance Pretraining

Our work tackles the computational challenges of contrastive learning methods, particularly for the pretraining of Vision Transformers (ViTs). Despite the effectiveness of contrastive learning, the substantial computational resources required for training often hinder their practical application. To mitigate this issue, we propose an acceleration framework, leveraging ViT's unique ability to generalize across inputs of varying sequence lengths. Our method employs a mix of sequence compression strategies, including randomized token dropout and flexible patch scaling, to reduce the cost of gradient estimation and accelerate convergence. We further provide an in-depth analysis of the gradient estimation error of various acceleration strategies as well as their impact on downstream tasks, offering valuable insights into the trade-offs between acceleration and performance. We also propose a novel procedure to identify an optimal acceleration schedule to adjust the sequence compression ratios to the training progress, ensuring efficient training without sacrificing downstream performance. Our approach significantly reduces computational overhead across various self-supervised learning algorithms on large-scale datasets. In ImageNet, our method achieves speedups of 4$\times$ in MoCo, 3.3$\times$ in SimCLR, and 2.5$\times$ in DINO, demonstrating substantial efficiency gains.

==> Untitled39.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "0BT1K5y5cK_c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 877
        },
        "outputId": "28c3cfec-cd0a-4b85-af65-9e56909dfbfc"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1400x1000 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "import seaborn as sns\n",
        "\n",
        "def process_and_plot(data_path):\n",
        "    # Load the initial data\n",
        "    data = pd.read_csv(data_path)\n",
        "\n",
        "    # Remove NaN values from each column and prepare data for plotting\n",
        "    plot_data = {}\n",
        "    for column in data.columns:\n",
        "        if column != 'Training budget':\n",
        "            df = data[['Training budget', column]].dropna()\n",
        "            plot_data[column] = df\n",
        "\n",
        "    # Setting plot style\n",
        "    sns.set(style=\"whitegrid\")\n",
        "    plt.figure(figsize=(14, 10))\n",
        "\n",
        "    # Palette for different lines\n",
        "    palette = sns.color_palette(\"tab10\", len(plot_data))\n",
        "\n",
        "    # Plotting each line\n",
        "    for i, (patch_size, df) in enumerate(plot_data.items()):\n",
        "        # Convert 'Training Budget' to millions (M)\n",
        "        df['Training budget'] = df['Training budget'] / 1e6\n",
        "\n",
        "        # Plot\n",
        "        sns.lineplot(x=df.iloc[:, 0], y=df.iloc[:, 1], color=palette[i], label=patch_size, lw=2.5)\n",
        "\n",
        "    # Adding plot details\n",
        "    # plt.title('KNN Accuracy for Different Patch Sizes', fontsize=16)\n",
        "    plt.xlabel('Training Budget (M)', fontsize=25)\n",
        "    plt.ylabel('KNN Accuracy', fontsize=25)\n",
        "    plt.legend(title='Patch Sizes', title_fontsize=25, fontsize=25)\n",
        "    plt.tick_params(labelsize=12)\n",
        "    plt.savefig('knn_int100_limitedbudget.png', format='png')\n",
        "    #plt.show()\n",
        "    #\n",
        "process_and_plot('new.csv')"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import seaborn as sns\n",
        "def process_and_plot_with_styles_markers_updated(data_path):\n",
        "    # Load the updated data\n",
        "    data = pd.read_csv(data_path)\n",
        "    data = data.drop(columns=' Dynamic Patch Size')\n",
        "    # Prepare data for plotting, removing NaN values from each column\n",
        "    plot_data = {}\n",
        "    for column in data.columns:\n",
        "        if column != 'Training budget':\n",
        "            df = data[['Training budget', column]].dropna()\n",
        "            plot_data[column] = df\n",
        "\n",
        "    # Setting plot style\n",
        "    sns.set(style=\"whitegrid\")\n",
        "    plt.figure(figsize=(14, 10))\n",
        "\n",
        "    # More varied custom palette, ensuring enough colors for each dataset\n",
        "    # varied_palette = [\"#BEB8DC\", \"#D0BCE3\", \"#A496C7\", \"#8977AD\", \"#6D5C92\", \"#FF0000\"]\n",
        "    varied_palette = [\"#BEB8DC\", \"#D0BCE3\", \"#A496C7\", \"#8977AD\", \"#6D5C92\"]\n",
        "\n",
        "    # Updated line styles and markers for 6 datasets\n",
        "    line_styles_and_markers_updated = [\n",
        "        ('-', 'o'),  # Solid line with circle markers\n",
        "        ('--', '^'),  # Dashed line with triangle up markers\n",
        "        ('-.', 's'),  # Dash-dot line with square markers\n",
        "        (':', 'D'),  # Dotted line with diamond markers\n",
        "        ('-', '*'),  # Solid line with star markers\n",
        "        # ('--', 'p'),  # Dashed line with pentagon markers (added for the extra dataset)\n",
        "    ]\n",
        "\n",
        "    # Plotting each line with updated styles and markers\n",
        "    for i, (patch_size, df) in enumerate(plot_data.items()):\n",
        "        style, marker = line_styles_and_markers_updated[i]\n",
        "        df['Training budget'] = df['Training budget'] / 1e6  # Convert 'Training Budget' to millions (M)\n",
        "        sns.lineplot(x=df.iloc[:, 0], y=df.iloc[:, 1], marker=marker, linestyle=style, color=varied_palette[i], label=patch_size, lw=2.5, markersize=10)\n",
        "\n",
        "    # Adding plot details\n",
        "    plt.xlabel('Used Budget (M)', fontsize=33)\n",
        "    plt.ylabel('KNN Accuracy', fontsize=33)\n",
        "    plt.legend(title='Patch Sizes', title_fontsize=33, fontsize=33)\n",
        "    plt.tick_params(labelsize=33)\n",
        "    plt.savefig('various_patch_size.pdf', format='pdf')\n",
        "    # plt.show()\n",
        "\n",
        "# Re-generate the plot with the updated function and data\n",
        "process_and_plot_with_styles_markers_updated('new.csv')\n"
      ],
      "metadata": {
        "id": "sw5PPiR-cSp5",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 919
        },
        "outputId": "94380e59-7b25-4ecb-a2ea-ae01a715d4e1"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1400x1000 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Adjusting the color selection to ensure better distinguishability and adherence to common color vision considerations\n",
        "\n",
        "def plot_metrics_with_distinct_colors(df, title):\n",
        "    plt.figure(figsize=(12, 7))\n",
        "    # Assigning new distinguishable colors for each metric\n",
        "    plt.plot(df['progress'], df['pred_sq_bias'], label='pred_sq_bias', color='darkblue', marker='o', linestyle='--')\n",
        "    plt.plot(df['progress'], df['pred_var_ca'], label='pred_var_ca', color='darkgreen', marker='x', linestyle='-.')\n",
        "    plt.plot(df['progress'], df['pred_mse_ca'], label='pred_mse_ca', color='darkred', marker='^', linestyle=':')\n",
        "    plt.title(title)\n",
        "    plt.xlabel('Progress')\n",
        "    plt.ylabel('Values')\n",
        "    plt.legend()\n",
        "    plt.grid(True)\n",
        "    plt.show()\n"
      ],
      "metadata": {
        "id": "shvk5mBDYeqp"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "# Load the newly uploaded CSV file \"20_0.25.csv\"\n",
        "df_24_025 = pd.read_csv('norm_data.csv')\n",
        "\n",
        "# Display the first few rows of the dataframe to understand its structure\n",
        "df_24_025.head()\n",
        "\n",
        "\n",
        "# Plotting the metrics for \"20_0.25.csv\" with new distinguishable colors\n",
        "plot_metrics_with_distinct_colors(df_24_025, 'Metrics vs. Progress for 24_0.5.csv with Distinguishable Colors')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "Aq3k9HvRYrh6",
        "outputId": "54d7c545-8950-44d8-859c-33218b2f6871"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "error",
          "ename": "KeyError",
          "evalue": "'pred_var_ca'",
          "traceback": [
            "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
            "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
            "\u001b[0;32m/usr/local/lib/python3.10/dist-packages/pandas/core/indexes/base.py\u001b[0m in \u001b[0;36mget_loc\u001b[0;34m(self, key, method, tolerance)\u001b[0m\n\u001b[1;32m   3801\u001b[0m             \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3802\u001b[0;31m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcasted_key\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3803\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mKeyError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m/usr/local/lib/python3.10/dist-packages/pandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
            "\u001b[0;32m/usr/local/lib/python3.10/dist-packages/pandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
            "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.PyObjectHashTable.get_item\u001b[0;34m()\u001b[0m\n",
            "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.PyObjectHashTable.get_item\u001b[0;34m()\u001b[0m\n",
            "\u001b[0;31mKeyError\u001b[0m: 'pred_var_ca'",
            "\nThe above exception was the direct cause of the following exception:\n",
            "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
            "\u001b[0;32m<ipython-input-55-c8fcf3b7be4f>\u001b[0m in \u001b[0;36m<cell line: 11>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      9\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     10\u001b[0m \u001b[0;31m# Plotting the metrics for \"20_0.25.csv\" with new distinguishable colors\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 11\u001b[0;31m \u001b[0mplot_metrics_with_distinct_colors\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf_24_025\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'Metrics vs. Progress for 24_0.5.csv with Distinguishable Colors'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
            "\u001b[0;32m<ipython-input-2-a088d0a811fd>\u001b[0m in \u001b[0;36mplot_metrics_with_distinct_colors\u001b[0;34m(df, title)\u001b[0m\n\u001b[1;32m      5\u001b[0m     \u001b[0;31m# Assigning new distinguishable colors for each metric\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'progress'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'pred_sq_bias'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'pred_sq_bias'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'darkblue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'--'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'progress'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'pred_var_ca'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'pred_var_ca'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'darkgreen'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'x'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'-.'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      8\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'progress'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'pred_mse_ca'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'pred_mse_ca'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'darkred'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m':'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtitle\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtitle\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m/usr/local/lib/python3.10/dist-packages/pandas/core/frame.py\u001b[0m in \u001b[0;36m__getitem__\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3805\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnlevels\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3806\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_multilevel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3807\u001b[0;31m             \u001b[0mindexer\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3808\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mis_integer\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mindexer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3809\u001b[0m                 \u001b[0mindexer\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mindexer\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m/usr/local/lib/python3.10/dist-packages/pandas/core/indexes/base.py\u001b[0m in \u001b[0;36mget_loc\u001b[0;34m(self, key, method, tolerance)\u001b[0m\n\u001b[1;32m   3802\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcasted_key\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3803\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mKeyError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3804\u001b[0;31m                 \u001b[0;32mraise\u001b[0m \u001b[0mKeyError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3805\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3806\u001b[0m                 \u001b[0;31m# If we have a listlike key, _check_indexing_error will raise\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;31mKeyError\u001b[0m: 'pred_var_ca'"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x700 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "U9CNbKxbkGPY",
        "outputId": "1948d066-a84d-4185-e744-731d99dfa95a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "array([  0,  19,  38,  58,  77,  96, 116, 135, 155, 174, 193, 213, 232,\n",
              "       251, 271, 290])"
            ]
          },
          "metadata": {},
          "execution_count": 38
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Adjusting the color selection to ensure better distinguishability and adherence to common color vision considerations\n",
        "\n",
        "def plot_norm(df, title):\n",
        "    plt.figure(figsize=(12, 7))\n",
        "    idx = df['progress'].unique()\n",
        "    idx.sort()\n",
        "    # Assigning new distinguishable colors for each metric\n",
        "    plt.plot(idx, df.groupby('progress')['pred_sq_bias'].mean(), label='pred_sq_bias', color='darkblue', marker='o', linestyle='--')\n",
        "    plt.plot(idx, df.groupby('progress')['pred_var_ca'].mean(), label='pred_var_ca', color='darkgreen', marker='x', linestyle='-.')\n",
        "    plt.plot(idx, df.groupby('progress')['pred_mse_ca'].mean(), label='pred_mse_ca', color='darkred', marker='^', linestyle=':')\n",
        "    plt.title(title)\n",
        "    plt.xlabel('Progress')\n",
        "    plt.ylabel('Values')\n",
        "    plt.legend()\n",
        "    plt.grid(True)\n",
        "    plt.show()\n"
      ],
      "metadata": {
        "id": "ulRuc8EbYt-r"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "# Load the newly uploaded CSV file \"20_0.25.csv\"\n",
        "data = pd.read_csv('norm_data.csv')\n",
        "# Display the first few rows of the dataframe to understand its structure\n",
        "data.head()\n",
        "\n",
        "\n",
        "# Plotting the metrics for \"20_0.25.csv\" with new distinguishable colors\n",
        "plot_norm(data, 'Metrics vs. Progress for 24_0.5.csv with Distinguishable Colors')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 641
        },
        "id": "J1xBQATAh8xK",
        "outputId": "9f8106aa-2942-4d72-f6b0-33ae19f7adeb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x700 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "# Load the newly uploaded CSV file \"20_0.25.csv\"\n",
        "data = pd.read_csv('norm_data.csv')\n",
        "# Display the first few rows of the dataframe to understand its structure\n",
        "data.head()\n",
        "\n",
        "\n",
        "# Plotting the metrics for \"20_0.25.csv\" with new distinguishable colors\n",
        "plot_norm(data, 'Metrics vs. Progress for 24_0.5.csv with Distinguishable Colors')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 641
        },
        "id": "KpVb2cp7yuUg",
        "outputId": "5a8bc934-7e19-4a3b-8937-b9ac742210b6"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x700 with 1 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAA+kAAAJwCAYAAAD1IyBAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd1hT1x8G8DcJKyyRJSAoCgou3HugrXvv2VrrbC111dpqndXWLutqHbVVW3+uOrFaB1ZxW3HgqBMUcSG42BJIzu8PS2pkmEDCZbyf5/Fpc3PvuW9yWd+cc8+RCSEEiIiIiIiIiEhycqkDEBEREREREdELLNKJiIiIiIiICgkW6URERERERESFBIt0IiIiIiIiokKCRToRERERERFRIcEinYiIiIiIiKiQYJFOREREREREVEiwSCciIiIiIiIqJFikExERERERERUSLNKJqMhbvXo1ZDIZoqKipI5ChUhSUhKGDx8ONzc3yGQyjBs3TupIVEiEhoZCJpMhNDRU7303b95s+mD/mjlzJmQymdHaGzJkCLy9vY3WXn7l5fWZ4joMGTIEtra2eu0rk8kwc+ZMo53bFAz5uiaiwo1FOhHpLbMYlslkOHr0aJbnhRDw8vKCTCZD586d83SOJUuWYPXq1flMWvxk/lGb+c/a2hpVq1bF1KlTkZCQIHW8QunLL7/E6tWr8f7772PNmjV4++23TXaulJQU/Pjjj2jbti3c3d1hZ2eH2rVrY+nSpVCr1bkeu3btWshkMr2LhVelpaXhk08+gYeHB5RKJRo2bIiQkBC9jn316yrzn5WVVZ6yFGXr1q3DggULjN7uyz83M99bDw8PtGvXDosWLUJiYqJRznP//n3MnDkT4eHhRmmPTE+tVmPVqlVo2bIlHB0dYWlpCW9vb7z77rs4ffq01PGISEJmUgcgoqLHysoK69atQ7NmzXS2Hzp0CHfv3oWlpWWe216yZAmcnZ0xZMgQvY95++230b9//3ydt6hYunQpbG1tkZSUhH379uGLL77AgQMHcOzYMaP2vBUHBw4cQKNGjTBjxgyTn+vmzZv48MMP8eabb2LChAmwt7fH3r17MXr0aJw8eRK//vprtsclJSVh0qRJsLGxyfO5hwwZgs2bN2PcuHGoVKkSVq9ejY4dO+LgwYNZvkdzkvl1lUmhUOQ5T1HQokULpKamwsLCQrtt3bp1uHTpkslGXHz++eeoUKEC0tPTERMTg9DQUIwbNw7ff/89duzYgYCAAO2+U6dOxaeffmpQ+/fv38esWbPg7e2NWrVq6Ty3YsUKaDQaY7wMo8jL6ytuUlNT0bNnT+zZswctWrTAlClT4OjoiKioKPz+++/49ddfER0dDU9PT6mjEpEEWKQTkcE6duyITZs2YdGiRTAz++/HyLp161C3bl08evSoQHIkJyfDxsYGCoWi2BcVmXr37g1nZ2cAwHvvvYdevXph69atOHnyJBo3bpztMSkpKbC2ti6QfJnXpDCIjY1F1apVjdZeRkYGNBqNTmGXyc3NDRcvXkS1atW020aNGoWhQ4di1apVmDZtGnx9fbMcN2fOHNjZ2aFVq1bYvn27wZlOnTqFDRs24Ntvv8XEiRMBAIMHD0b16tUxadIkHD9+XK92Xv66KgnkcnmBjxbo0KED6tWrp308efJkHDhwAJ07d0bXrl1x5coVKJVKAICZmZnOz9b8Mjc3N1pbxmDs11cUffzxx9izZw/mz5+f5YOhGTNmYP78+dIEe0lh+nlOVNJwuDsRGWzAgAF4/PixzpBalUqFzZs3Y+DAgdkeo9FosGDBAlSrVg1WVlYoU6YMRo0ahadPn2r38fb2xj///INDhw5ph4a2bNkSwH9DRg8dOoTRo0fD1dVV28OQ0z3pu3fvRmBgIOzs7GBvb4/69etj3bp12udv3LiBXr16wc3NDVZWVvD09ET//v0RHx+f42sPCgqCra0tUlJSsn1f3NzctMObT58+jXbt2sHZ2RlKpRIVKlTA0KFDc39zDfTGG28AAG7dugUAaNmyJapXr44zZ86gRYsWsLa2xpQpUwC8KFqHDRuGMmXKwMrKCjVr1sy2h/fx48d4++23YW9vDwcHB7zzzjs4f/48ZDKZzq0ImfdzRkZGomPHjrCzs8OgQYMA6He99X2PNmzYgLp162qvY40aNbBw4cIc35PM+zJv3bqFXbt2ab+WMr8+9HkfoqKiIJPJ8N1332HBggXw8fGBpaUlLl++nO05nZ2ddQr0TD169AAAXLlyJctzN27cwPz58/H999/nuWDZvHkzFAoFRo4cqd1mZWWFYcOG4cSJE7hz545e7QghkJCQACGEwRn+97//oUGDBrC2tkbp0qXRokUL7Nu3T/t8btc4PT0djo6OePfdd7O0m5CQACsrK+2HD9np2bMn6tSpo7OtS5cukMlk2LFjh3bb33//DZlMht27dwPIeu9uy5YtsWvXLty+fVv79fLqPdwajQZffPEFPD09YWVlhTfffBMREREGvVeveuONNzBt2jTcvn0b//vf/7Tbs7tnOyQkBM2aNYODgwNsbW3h5+en/d4ODQ1F/fr1AQDvvvuu9jVkfr++ek/6y1/fP/30k/bru379+ggLC8uSc9OmTahatSqsrKxQvXp1bNu2LUubOd0PnXmul392GPr6XqbPdThy5Aj69OmDcuXKwdLSEl5eXhg/fjxSU1OztAe8GAnTrl072NjYwMPDA59//rle3wv37t3D0KFDUaZMGVhaWqJatWpYuXLla4+7e/culi9fjjZt2mQ7ckOhUGDixIk6vejnzp1Dhw4dYG9vD1tbW7z55ps4efLka88FvLh+devWhVKphLOzM9566y3cu3dPZ5/cfp7n5XclEeVPyf4Yk4jyxNvbG40bN8b69evRoUMHAC8K4vj4ePTv3x+LFi3KcsyoUaOwevVqvPvuuxgzZgxu3bqFH374AefOncOxY8dgbm6OBQsW4MMPP4StrS0+++wzAECZMmV02hk9ejRcXFwwffp0JCcn55hx9erVGDp0KKpVq4bJkyfDwcEB586dw549ezBw4ECoVCq0a9cOaWlp+PDDD+Hm5oZ79+5h586dePbsGUqVKpVtu/369cOPP/6IXbt2oU+fPtrtKSkp+OOPPzBkyBAoFArExsaibdu2cHFxwaeffgoHBwdERUVh69atBr/fuYmMjAQAODk5abc9fvwYHTp0QP/+/fHWW2+hTJkySE1NRcuWLREREYGgoCBUqFABmzZtwpAhQ/Ds2TOMHTsWwIs/gLt06YJTp07h/fffh7+/P4KDg/HOO+9ke/6MjAy0a9cOzZo1w3fffaftsdfneuvzHoWEhGDAgAF488038fXXXwN4UfAeO3ZMm/lVVapUwZo1azB+/Hh4enrio48+AgC4uLjo/T5kWrVqFZ4/f46RI0fC0tISjo6OBl2fmJgYAMi2l3rcuHFo1aoVOnbsiN9//92gdjOdO3cOlStXhr29vc72Bg0aAADCw8Ph5eX12nYqVqyIpKQk2NjYoHv37pg3b16W773szJo1CzNnzkSTJk3w+eefw8LCAn///TcOHDiAtm3bvvYam5ubo0ePHti6dSuWL1+uM0ph+/btSEtLQ//+/XM8f/PmzREcHIyEhATY29tDCIFjx45BLpfjyJEj6Nq1K4AXRZtcLkfTpk2zbeezzz5DfHw87t69q+3BfHWOgK+++gpyuRwTJ05EfHw8vvnmGwwaNAh///33a9+n3Lz99tuYMmUK9u3bhxEjRmS7zz///IPOnTsjICAAn3/+OSwtLREREYFjx44BePE1//nnn2P69OkYOXIkmjdvDgBo0qRJrudet24dEhMTMWrUKMhkMnzzzTfo2bMnbt68qe1937VrF/r164caNWpg7ty5ePr0KYYNG4ayZcvm63Ub8vpeps912LRpE1JSUvD+++/DyckJp06dwuLFi3H37l1s2rRJpz21Wo327dujUaNG+Oabb7Bnzx7MmDEDGRkZ+Pzzz3PM/PDhQzRq1AgymQxBQUFwcXHB7t27MWzYMCQkJOR628Tu3buRkZGh9zwZ//zzD5o3bw57e3tMmjQJ5ubmWL58OVq2bIlDhw6hYcOGOR6b+XO4fv36mDt3Lh4+fIiFCxfi2LFjOHfuHBwcHLT7ZvfzPK+/K4konwQRkZ5WrVolAIiwsDDxww8/CDs7O5GSkiKEEKJPnz6iVatWQgghypcvLzp16qQ97siRIwKAWLt2rU57e/bsybK9WrVqIjAwMMdzN2vWTGRkZGT73K1bt4QQQjx79kzY2dmJhg0bitTUVJ19NRqNEEKIc+fOCQBi06ZNBr0HGo1GlC1bVvTq1Utn+++//y4AiMOHDwshhNi2bZv2vTKGGTNmCADi2rVrIi4uTty6dUssX75cWFpaijJlyojk5GQhhBCBgYECgFi2bJnO8QsWLBAAxP/+9z/tNpVKJRo3bixsbW1FQkKCEEKILVu2CABiwYIF2v3UarV44403BACxatUq7fZ33nlHABCffvqpzrn0vd76vEdjx44V9vb2Wa65Pl79OhRC//fh1q1bAoCwt7cXsbGxBp9bCCHS0tJE1apVRYUKFUR6errOczt37hRmZmbin3/+EUK8eC9tbGwMPke1atXEG2+8kWX7P//8k+3XwasWLFgggoKCxNq1a8XmzZvF2LFjhZmZmahUqZKIj4/P9dgbN24IuVwuevToIdRqtc5zmd9n+lzjvXv3CgDijz/+0NnesWNHUbFixVwzhIWFCQDizz//FEIIceHCBQFA9OnTRzRs2FC7X9euXUXt2rW1jw8ePCgAiIMHD2q3derUSZQvXz7LOTL3rVKlikhLS9NuX7hwoQAgLl68mGvGl39u5qRUqVI6+TK/3zPNnz9fABBxcXE5tpH5Xrz8PZrpnXfe0XltmV/fTk5O4smTJ9rtwcHBWa5FjRo1hKenp0hMTNRuCw0NFQB02szuPX35XC/nysvrM+Q6ZP5eetncuXOFTCYTt2/f1nlfAIgPP/xQu02j0YhOnToJCwsLnTwAxIwZM7SPhw0bJtzd3cWjR490ztO/f39RqlSpbDNkGj9+vAAgzp07l+M+L+vevbuwsLAQkZGR2m33798XdnZ2okWLFtptr14DlUolXF1dRfXq1XV+F+7cuVMAENOnT8/yXrz68zyvvyuJKH843J2I8qRv375ITU3Fzp07kZiYiJ07d+Y41H3Tpk0oVaoU2rRpg0ePHmn/1a1bF7a2tjh48KDe5x0xYsRr7z8PCQlBYmIiPv300yz3nWYOscz89H/v3r3ZDl3PiUwmQ58+ffDnn38iKSlJu33jxo0oW7asdqKuzN6JnTt3Ij09Xe/2X8fPzw8uLi6oUKECRo0aBV9fX+zatUvnnnNLS8ssw4f//PNPuLm5YcCAAdpt5ubmGDNmDJKSknDo0CEAwJ49e2Bubq7ToyeXy/HBBx/kmOn999/Xeazv9dbnPXJwcEBycrLes5W/jr7vQ6ZevXrBxcUlT+cKCgrC5cuX8cMPP+gMZ1epVBg/fjzee++9fN8zn5qamu2EiZlf9zkN7800duxYLF68GAMHDkSvXr2wYMEC/Prrr7hx4waWLFmS67Hbt2+HRqPB9OnTIZfr/jmR+X2mzzV+44034OzsjI0bN2q3PX36FCEhIejXr1+uGWrXrg1bW1scPnwYwIsec09PTwwePBhnz55FSkoKhBA4evSotnc5r959912dnv7M9m7evJmvdoEXvfa5zfKe+T4GBwcbdQK4fv36oXTp0trHr76m+/fv4+LFixg8eLDOyILAwEDUqFHDaDkMeX36XIfMe/uBF/dVP3r0CE2aNIEQAufOncvSZlBQkPb/M3vGVSoV9u/fn20GIQS2bNmCLl26QAih83OuXbt2iI+Px9mzZ3N8DZkrctjZ2eX6WoEXPf379u1D9+7dUbFiRe12d3d3DBw4EEePHs1xhY/Tp08jNjYWo0eP1vld2KlTJ/j7+2PXrl1Zjnn153lef1cSUf6U6CL98OHD6NKlCzw8PCCTyQyetOf58+cYMmQIatSoATMzM3Tv3j3b/UJDQ1GnTh1YWlrC19eXy0tRseDi4oLWrVtj3bp12Lp1K9RqNXr37p3tvjdu3EB8fDxcXV3h4uKi8y8pKQmxsbF6n7dChQqv3SdzCHj16tVzbWfChAn4+eef4ezsjHbt2uHHH3/U6x67fv36ITU1VXvPa1JSEv7880/06dNHW5wEBgaiV69emDVrFpydndGtWzesWrUKaWlp+rzMHG3ZsgUhISEIDQ1FREQELl26hLp16+rsU7Zs2SyTm92+fRuVKlXKUkxVqVJF+3zmf93d3bNMNJfdpGfAiwmgXp19WN/rrc97NHr0aFSuXBkdOnSAp6cnhg4dij179uj7dmWh7/uQSZ+vt+x8++23WLFiBWbPno2OHTvqPDd//nw8evQIs2bNylPbL1Mqldl+TT1//lz7vKEGDhwINze3HAuUTJGRkZDL5bl+0KDPNTYzM0OvXr0QHBys3b5161akp6e/tkhXKBRo3Lgxjhw5AuBFkd68eXM0a9YMarUaJ0+exOXLl/HkyZN8F+nlypXTeZxZ3L46z0JeJCUl5Vqw9evXD02bNsXw4cNRpkwZ9O/fH7///nu+C/bXvabM74fsvv9z+pmQF4a8Pn2uQ3R0NIYMGQJHR0fY2trCxcUFgYGBAJDlZ7xcLtcpfgGgcuXKAJBlnpNMcXFxePbsGX766acsP+MyPyDN7fda5u0p+iy/FxcXh5SUFPj5+WV5rkqVKtBoNDnOPZF5/bI71t/fP8vPu+x+nufndyUR5V2JLtKTk5NRs2ZN/Pjjj3k6Xq1WQ6lUYsyYMWjdunW2+9y6dQudOnVCq1atEB4ejnHjxmH48OHYu3dvfqITFQoDBw7E7t27sWzZMnTo0EHn3raXaTQauLq6IiQkJNt/ud3396q8FB05mTdvHi5cuIApU6YgNTUVY8aMQbVq1XD37t1cj2vUqBG8vb219xH/8ccfSE1N1SkoZDIZNm/ejBMnTiAoKEg7wVDdunV1euAN1aJFC7Ru3RqBgYHw8fHJdh9jvkevY2lpmaXg1fd66/Meubq6Ijw8HDt27EDXrl1x8OBBdOjQIcd75I0tL+/l6tWr8cknn+C9997D1KlTdZ6Lj4/HnDlzMGLECCQkJCAqKgpRUVFISkqCEAJRUVEGfWjl7u6OBw8eZNmeuc3Dw8Pg/ADg5eWFJ0+e5OnYl+n7fdC/f38kJiZqJ3b7/fff4e/vj5o1a772HM2aNUNYWBieP3+uLdIdHBxQvXp1HDlyRFvA57dIz2kEj8jDZHsvu3v3LuLj43MtepVKJQ4fPoz9+/fj7bffxoULF9CvXz+0adNGO1FlXhjzNeW0BKQ++Qx5fa/LrFar0aZNG+zatQuffPIJtm/fjpCQEG0HiTFGImS28dZbb+X4cy6n+Q+AFwUyAFy8eDHfWYwpu5/nQN5/VxJR3pXoIr1Dhw6YM2eOdvbdV6WlpWHixIkoW7YsbGxs0LBhQ51ZS21sbLB06VKMGDECbm5u2baxbNkyVKhQAfPmzUOVKlUQFBSE3r17F4qlNYjyq0ePHpDL5Th58mSOQ90BwMfHB48fP0bTpk3RunXrLP9e/kPcGGt9Zxavly5deu2+NWrUwNSpU3H48GEcOXIE9+7dw7Jly157XN++fbFnzx4kJCRg48aN8Pb2RqNGjbLs16hRI3zxxRc4ffo01q5di3/++QcbNmww/EXlU/ny5XHjxo0sf6BevXpV+3zmfx88eJBlWKMhs1gbcr2B179HFhYW6NKlC5YsWYLIyEiMGjUKv/32W55m1tb3fcir4OBgDB8+HD179sz2A+CnT58iKSkJ33zzDSpUqKD9t2XLFqSkpKBChQo6M7W/Tq1atXD9+vUsw10zJ9F6db1sfWR+WPC6Yf4+Pj7QaDQ5znj/stdd4xYtWsDd3R0bN27Eo0ePcODAgdf2omdq3rw5VCoV1q9fj3v37mmL8RYtWmiL9MqVK792Ijxj/OzJizVr1gAA2rVrl+t+crkcb775Jr7//ntcvnwZX3zxBQ4cOKC9fcQU+TO/H7L7Xnt1W2aP9rNnz3S2v9pbm5PXvT59Xbx4EdevX8e8efPwySefoFu3bmjdunWOH1hpNJostyxcv34dALLM8J/JxcUFdnZ2UKvV2f6Ma926NVxdXXPM2KFDBygUCp0Z/XPi4uICa2trXLt2LctzV69ehVwuz3FyyMzrl92x165dM+jnXV5/VxJR3pToIv11goKCcOLECWzYsAEXLlxAnz590L59e9y4cUPvNk6cOJGll71du3Y4ceKEseMSFThbW1ssXboUM2fORJcuXXLcr2/fvlCr1Zg9e3aW5zIyMnT+qLOxscnyR56h2rZtCzs7O8ydO1c77DdTZm9LQkICMjIydJ6rUaMG5HK5XkPS+/Xrh7S0NPz666/Ys2cP+vbtq/P806dPs/RGZRZML7cfGRmpHZ5vSh07dkRMTIzOfb8ZGRlYvHgxbG1ttUNB27Vrh/T0dKxYsUK7n0ajMWjEkb7XW5/36PHjxzrPy+VyBAQE6OxjCH3fh7w4fPgw+vfvjxYtWmDt2rXZ9ki5urpi27ZtWf61atUKVlZW2LZtGyZPnqz3OXv37g21Wo2ffvpJuy0tLQ2rVq1Cw4YNdf54j46O1n4YkSkuLi5Lm0uXLkVcXBzat2+vs/3q1auIjo7WPu7evTvkcjk+//zzLB96ZF5Xfb8P5HI5evfujT/++ANr1qxBRkaG3kV6w4YNYW5ujq+//hqOjo7apfCaN2+OkydP4tChQ3r1otvY2BT4EN4DBw5g9uzZqFChgna5q+xkN6rh1fcxcz3r/P78fJmHhweqV6+O3377TWfkw6FDh7L0ApcvXx4KhUI7P0Cm181tAOj3+vSV2dP+8tedECLXZRt/+OEHnX1/+OEHmJub480338zxHL169cKWLVuy/TA4u++rl3l5eWHEiBHYt28fFi9enOV5jUaDefPm4e7du1AoFGjbti2Cg4N1ht8/fPgQ69atQ7NmzbKs7pCpXr16cHV1xbJly3Tex927d+PKlSvo1KlTrjmB/P+uJKK84RJsOYiOjsaqVasQHR2t/fR14sSJ2LNnD1atWoUvv/xSr3ZiYmKyfHpfpkwZJCQkIDU1tUCHpRKZgj7DjgMDAzFq1CjMnTsX4eHhaNu2LczNzXHjxg1s2rQJCxcu1N7PXrduXSxduhRz5syBr68vXF1dtWuB68ve3h7z58/H8OHDUb9+fQwcOBClS5fG+fPnkZKSgl9//RUHDhxAUFAQ+vTpg8qVKyMjIwNr1qzR/vH1OnXq1IGvry8+++wzpKWlZSkofv31VyxZsgQ9evSAj48PEhMTsWLFCtjb2+vco5z5R2BO9z4ay8iRI7F8+XIMGTIEZ86cgbe3NzZv3oxjx45hwYIF2vthu3fvjgYNGuCjjz5CREQE/P39sWPHDu0f0fr01ul7vfV5j4YPH44nT57gjTfegKenJ27fvo3FixejVq1a2vvITfE+GOr27dvo2rUrZDIZevfunWWZp4CAAAQEBMDa2jrb+Uu2b9+OU6dO5Ti3SU4aNmyIPn36YPLkyYiNjYWvry9+/fVXREVF4ZdfftHZd/DgwTh06JBO8VK+fHnt8lpWVlY4evQoNmzYgFq1amHUqFE6x1epUgWBgYHaEWWZX/+zZ89G8+bN0bNnT1haWiIsLAweHh6YO3eu3t8HwIsPvhYvXowZM2agRo0ael9fa2tr1K1bFydPntSukQ686ElPTk5GcnKyXkV63bp1sXHjRkyYMAH169eHra1trh8+Gmr37t24evUqMjIy8PDhQxw4cAAhISEoX748duzYkWWSy5d9/vnnOHz4MDp16oTy5csjNjYWS5Ysgaenp3aySh8fHzg4OGDZsmWws7PTjgDM67wKmb788kt069YNTZs2xbvvvounT5/ihx9+QPXq1XUK91KlSqFPnz5YvHgxZDIZfHx8sHPnTr1u39Dn9enL398fPj4+mDhxIu7duwd7e3ts2bIlx7kDrKyssGfPHrzzzjto2LAhdu/ejV27dmHKlCm5jib56quvcPDgQTRs2BAjRoxA1apV8eTJE5w9exb79+9/7e0i8+bNQ2RkJMaMGYOtW7eic+fOKF26NKKjo7Fp0yZcvXpVu/zgnDlztOvIjx49GmZmZli+fDnS0tLwzTff5HiOzA+v3n33XQQGBmLAgAHaJdi8vb0xfvz4176f+f1dSUR5VNDTyRdWAMS2bdu0jzOXp7CxsdH5Z2ZmJvr27Zvl+HfeeUd069Yty/ZKlSqJL7/8Umfbrl27BIBcl+cgKoz0WUpIiOyXvhJCiJ9++knUrVtXKJVKYWdnJ2rUqCEmTZok7t+/r90nJiZGdOrUSdjZ2QkA2uXYcjv3q0uwZdqxY4do0qSJUCqVwt7eXjRo0ECsX79eCCHEzZs3xdChQ4WPj4+wsrISjo6OolWrVmL//v16vx+fffaZACB8fX2zPHf27FkxYMAAUa5cOWFpaSlcXV1F586dxenTp7O8V9kt+/SqzCWLcluiSIgXS7BVq1Yt2+cePnwo3n33XeHs7CwsLCxEjRo1sl2uKS4uTgwcOFDY2dmJUqVKiSFDhohjx44JAGLDhg3a/V63bNjrrrc+79HmzZtF27Zthaurq7CwsBDlypUTo0aNEg8ePMj1fRAi569Dfd6HzGWjvv3229eeR4j/lj7K6d/LSzdlJ69LsAkhRGpqqpg4caJwc3MTlpaWon79+mLPnj1Z9stcnu9lw4cPF1WrVhV2dnbC3Nxc+Pr6ik8++US7FN3LXv5+fNnKlStF7dq1haWlpShdurQIDAwUISEhQgj9vw+EeLH0lZeXlwAg5syZY9B78PHHHwsA4uuvv9bZ7uvrKwDoLF0lRPbLhSUlJYmBAwcKBwcHneXFMvd9dQmq7JYWy07mz6fMfxYWFsLNzU20adNGLFy4MNv3+tUlyv766y/RrVs34eHhISwsLISHh4cYMGCAuH79us5xwcHBomrVqsLMzEwnW05LsGX39Z3d1+uGDRuEv7+/sLS0FNWrVxc7duwQvXr1Ev7+/jr7xcXFiV69eglra2tRunRpMWrUKHHp0qXXLsGmz+sz5DpcvnxZtG7dWtja2gpnZ2cxYsQIcf78+WyXkbSxsRGRkZGibdu2wtraWpQpU0bMmDEjy7KC2b0vDx8+FB988IHw8vIS5ubmws3NTbz55pvip59+yvK+ZicjI0P8/PPPonnz5qJUqVLC3NxclC9fXrz77rtZlmc7e/asaNeunbC1tRXW1taiVatW4vjx4zr75LQM3saNG7Xfo46OjmLQoEHi7t27Ovvk9DPIGL8richwMiHyOeNJMSGTybBt2zZtL8bGjRsxaNAg/PPPP1kmKbG1tc1yD/qQIUPw7NmzLDPEt2jRAnXq1MGCBQu021atWoVx48ZxZkwiKjK2b9+OHj164OjRo7lOiEREJUOtWrXg4uJitOURiYjoPxzunoPatWtDrVYjNjY2XzPCNm7cGH/++afOtpCQEDRu3Di/EYmITOLVW3HUajUWL14Me3t71KlTR8JkRFTQ0tPTIZPJYGb235+MoaGhOH/+PObMmSNhMiKi4qtEF+lJSUk6s5PeunUL4eHhcHR0ROXKlTFo0CAMHjwY8+bNQ+3atREXF4e//voLAQEB2sk2Ll++DJVKhSdPniAxMRHh4eEA/pvw5L333sMPP/yASZMmYejQoThw4AB+//137Nq1q6BfLhGRXj788EOkpqaicePGSEtLw9atW3H8+HF8+eWXnEejgCQlJb12qT4XF5ccl6MiMpZ79+6hdevWeOutt+Dh4YGrV69i2bJlcHNzw3vvvSd1PCKiYqlED3cPDQ1Fq1atsmx/5513sHr1aqSnp2POnDn47bffcO/ePTg7O6NRo0aYNWsWatSoAeDF8hzZLS/y8tsaGhqK8ePH4/Lly/D09MS0adMwZMgQk70uIqL8WLduHebNm4eIiAg8f/4cvr6+eP/99xEUFCR1tBJj5syZmDVrVq773Lp1K8clooiMJT4+HiNHjsSxY8cQFxcHGxsbvPnmm/jqq6+0y10SEZFxleginYiIqDC6efNmlrWbX9WsWbNcZwQnIiKioolFOhEREREREVEhIZc6ABERERERERG9UOImjtNoNLh//z7s7Owgk8mkjkNERERERETFnBACiYmJ8PDwgFyee195iSvS79+/Dy8vL6ljEBERERERUQlz584deHp65rpPiSvS7ezsALx4c+zt7SVOk7v09HTs27cPbdu2hbm5udRxKI94HYsPXsvig9ey+OC1LD54LYsPXsvig9fSeBISEuDl5aWtR3NT4or0zCHu9vb2RaJIt7a2hr29Pb8pijBex+KD17L44LUsPngtiw9ey+KD17L44LU0Pn1uuebEcURERERERESFBIt0IiIiIiIiokKCRToRERERERFRIVHi7kknIiIiIiLSlxACGRkZUKvVUkcpcOnp6TAzM8Pz589L5Os3lLm5ORQKRb7bYZFORERERESUDZVKhQcPHiAlJUXqKJIQQsDNzQ137tzRa8Kzkk4mk8HT0xO2trb5aodFOhERERER0Ss0Gg1u3boFhUIBDw8PWFhYlLhCVaPRICkpCba2tpDLead0boQQiIuLw927d1GpUqV89aizSCciIiIiInqFSqWCRqOBl5cXrK2tpY4jCY1GA5VKBSsrKxbpenBxcUFUVBTS09PzVaTznSYiIiIiIsoBi1PSl7FGWvArjoiIiIiIiKiQYJFOREREREREVEiwSCciIiIiIjIhtVqD0NBorF9/BaGh0VCrNVJHMhpvb28sWLBA6hiQyWTYvn17js9HRUVBJpMhPDy8wDLlFSeOIyIiIiIiMpGtW69j7NgDuHs3SbvN09MWCxe+gZ49K0uYrGTx8vLCgwcP4OzsLHWU12JPOhERERERkQls3XodvXvv0CnQAeDevST07r0DW7delyiZLpVKJXUEk1MoFHBzc4OZWeHvp2aRTkREREREZIDkZFWO/54/zwDwYoj72LEHIETW4zO3jR17QGfoe05tGqply5YICgpCUFAQSpUqBWdnZ0ybNg3i3xN7e3tj9uzZGDx4MOzt7TFy5EgAwNGjR9G8eXMolUp4eXlh7NixSE5O1rYbGxuLLl26QKlUokKFCli7dq3emYQQmDlzJsqVKwdLS0t4eHhgzJgxubZt6FD6Bw8eoEOHDlAqlahYsSI2b96sfe7V4e5qtRrDhg1DhQoVoFQq4efnh4ULF+q0FxoaigYNGsDGxgYODg5o2rQpbt++rXeevCr8HyMQEREREREVIra2i3J8rmPHCti1qxeOHLmbpQf9ZUIAd+8m4ciRu2jZshwAwNt7BR49Ss1m34kGZ/z1118xbNgwnDp1CqdPn8bIkSNRrlw5jBgxAgDw3XffYfr06ZgxYwYAIDIyEu3bt8ecOXOwcuVKxMXFISgoCJMmTcKaNWsAAEOGDMH9+/dx8OBBmJubY8yYMYiNjdUrz5YtWzB//nxs2LAB1apVQ0xMDM6fP699Pj9tZ5o2bRq++uorLFy4EGvWrEH//v1x8eJFVKlSJcu+Go0Gnp6e2LRpE5ycnHD8+HGMHDkS7u7u6Nu3LzIyMtC9e3eMGDEC69evh0qlwqlTp4y2zFpuWKQTEREREREZ2YMHya/fyYD9DOXl5YX58+dDJpPBz88PFy9exPz587VF+htvvIGPPvpIu//w4cMxaNAgjBs3DgBQqVIlLFiwAK1atcKKFStw9+5d7N69G6dOnUL9+vUBAL/88ku2BXB2oqOj4ebmhtatW8Pc3BzlypVDgwYNAADXr1/PV9uZ+vTpg+HDhwMAZs+ejZCQECxevBhLlizJsq+5uTlmzZqlfVyhQgWcOHECv//+O/r27YuEhATEx8ejc+fO8PHxAQCD8+QVi3QiIiIiIiIDJCWNyfE5heLFHcXu7jZ6tfXyflFRI/IX7CWNGjXS6fVt3Lgx5s2bB7VaDQCoV6+ezv7nz5/HhQsXdIawCyGg0Whw69YtREREwMzMDHXr1tU+7+/vDwcHB73y9OnTBwsWLEDFihXRvn17dOzYEV26dIGZmRmuXLmSr7Zffo2vPs5tNvcff/wRK1euRHR0NFJTU6FSqVCrVi0AgKOjI4YMGYJ27dqhTZs2aN26Nfr27Qt3d3eDMuUF70knIiIiokIj+q+/sLJqVdzev1/qKEQ5srGxyPGfldWLftDmzT3h6WmLnEZHy2SAl5cdmjf3fG27pnkNuh8iJCUlYdSoUQgPD9f+O3fuHM6cOaPtSc4PLy8vXLt2DUuWLIFSqcTo0aPRokULpKen57vtvNiwYQMmTpyIYcOGYd++fQgPD8e7776rM4neqlWrcOLECTRp0gQbN25E5cqVcfLkSZNnY5FORERERIWCEALHp07FkytXcHjKFO0kV0RFkUIhx8KFbwBAlkI98/GCBa20Pe/G9vfff+s8PnnyJCpVqgSFQpHt/nXq1MHly5fh6+ur869ixYqwsLCAv78/MjIycObMGe0x165dw7Nnz/TOpFQq0aVLFyxatAihoaE4ceIELl68aJS2M1/jq49zGqJ+7NgxNGnSBKNHj0bt2rXh6+uLyMjILPvVrl0bkydPxvHjx1G9enWsW7fOoEx5wSKdiIiIiAqFlPBwPPz3j/SHYWGI2rdP4kRE+dOzZ2Vs3twVZcva6mz39LTD5s1dTbpOenR0NCZMmIBr165h/fr1WLx4McaOHZvj/p988gmOHz+OoKAghIeH48aNGwgODsbHH38MAPDz80P79u0xatQo/P333zhz5gyGDx8OpVKpV57Vq1fjl19+waVLl3Dz5k3873//g1KpRPny5fPddqZNmzZh5cqVuH79OmbMmIFTp04hKCgo230rVaqE06dPY+/evbh+/TqmTZuGsLAw7fO3bt3C5MmTceLECdy+fRv79u3DjRs3CuS+dBbpRERERCQ5IQQer10L2b+9fDKFAkdfWjKKqKjq2bMyoqJG4uDBvli3rhMOHuyLW7dGmLRAB4DBgwcjNTUVDRo0wAcffICxY8dql1rLTkBAAA4dOoTr16+jefPmqF27NmbOnAk3NzftPqtWrYKHhwcCAwPRs2dPjBw5Eq6urnrlcXBwwIoVK9C0aVMEBARg//79+OOPP+Dk5JTvtjPNmjULGzZsQEBAAH777TesX78eVatWzXbfUaNGoWfPnujXrx8aNmyIx48fY/To0drnra2tcfXqVfTq1QuVK1fGyJEj8cEHH2DUqFEGZcoLThxHRERERJKLDglBWkSE9rFQq7W96RXatZMwGVH+KRRy7TJrBcXc3BwLFizA0qVLszwXFRWV7TH169fHvpdGsGg0GiQkJGgfu7m5YefOnTrHvP3223rl6d69O7p3757j89m1PW3aNL3aBqD9QO/lQvtl3t7eOh/6WVpaYtWqVVi1apXOfnPnzgUAlClTBtu2bdP7/MbEnnQiIiIikpQQAidmzADkun+asjediEoiFulEREREJKmoffte3Iuu0ehsf7k3nYgKt7Vr18LW1jbbf9WqVSu0bRdGHO5ORERERJIRQuDotGkvetFfKdIBAHI5jk6bBu+2bXXWfCainIWGhhb4Obt27YqGDRtm+5y5uXme2swclp+YmGj0tgszFulEREREJBm1SoXE6OjsC3QA0GiQeOcO1CoVzCwtCzYcEenNzs4OdnZ2Ra7twohFOhERERFJxszSEm+FhSHxwQMcPXoUzZo1g0Kh0Ok1t3Z1ZYFORCUGi3QiIiIikpS9lxeUbm6wevAAtp6eiNi0CWqVCg3+XZ+ZiKgk4cRxRERERCQ58e9w97SnT3Fw3DicnD1b4kRERNJgTzoRERERSW73W2/h9qlT8J07F5X79IGtuzs0ajXkCoXU0YiIChSLdCIiIiKS3IOTJ6G6exfWZcqg6++/Sx2HiEgyHO5ORERERJLrf+IE3KdMQZl69aSOQkQG8Pb2xoIFC6SOUaywSCciIiIiydmUKQPbBg1gbm0N4MX66er0dIlTEeXPzB0zMXtn9vMrzN45GzN3zCzIOFREsEgnIiIiokJl36hRmG9pifPLlkkdhShfFHIFpgdPz1Koz945G9ODp0MhLxxzLqhUKqkj5Fl6Mfwwj0U6EREREUnq76++wsWff4Y6IQEAoLCwgCY9HckxMRInI8peclqyXv8mtJmAqZ2mYnrwdMzaMQvAfwX61E5TMbHtRL3aNVTLli0RFBSEoKAglCpVCs7Ozpg2bRqEEABeDFGfPXs2Bg8eDHt7e4wcORIAcPToUTRv3hxKpRJeXl4YO3YskpP/O39sbCy6dOkCpVKJChUqYO3atXpnGjhwIPr166ezLT09Hc7Ozvjtt98AAHv27EGzZs3g4OAAJycndO7cGZGRkdr9o6KiIJPJsHHjRgQGBsLKykqvDMeOHUPLli1hbW2N0qVLo127dnj69Kle55QCJ44jIiIiIsloMjJw4vPPkZGaivI//AAAaDhlCupPmgSbMmUkTkeUPdsgW4OPmfnHTHy5+0uoMlToW68v5uyagyM3jiD041DtPt6feuNR0qMsx4oVwuDz/frrrxg2bBhOnTqF06dPY+TIkShXrhxGjBgBAPjuu+8wffp0zJgxAwAQGRmJ9u3bY86cOVi5ciXi4uIQFBSESZMmYc2aNQCAIUOG4P79+zh48CDMzc0xZswYxMbG6pVn0KBB6NOnD5KSkmBr++L927t3L1JSUtCjRw8AQHJyMiZMmICAgAAkJSVh+vTp6NGjB8LDwyGX/9e//Omnn2LevHmoXbs2rKyscj1veHg43nzzTQwdOhQLFy6EmZkZDh48CLVabdA5CxKLdCIiIiKSTEZqKuqOH4/Y8HAoPDwAALbu7hKnIjI+M7kZVBkqWJhZoHfd3vj9tGlXMfDy8sL8+fMhk8ng5+eHixcvYv78+doi/Y033sBHH32k3X/48OEYNGgQxo0bBwCoVKkSFixYgFatWmHFihW4e/cudu/ejVOnTqF+/foAgF9++QVVqlTRK0+7du1gY2ODbdu24e233wYArFu3Dl27doWdnR0AoFevXjrHrFy5Ei4uLrh8+TKqV6+u3T5u3Dj07NlTr/N+8803qFevHpYsWaLdVq1aNe3/63vOgsQinYiIiIgkY2Fnh+ZffIH09HT8+eefUsch0kvSD0kG7f/V7q8wZ9ccWJhZQJWhwuX7l5H0QxLkMt2e2qivooyWsVGjRpDJZNrHjRs3xrx587Q9yPVeWUnh/PnzuHDhgs7wcSEENBoNbt26hYiICJiZmaFu3bra5/39/eHg4KBXHjMzM/Tt2xdr167F22+/jeTkZAQHB2PDhg3afW7cuIHp06fj77//xqNHj6DRaAAA0dHROgXzq9lzEx4ejj59+uT4vL7nLEgs0omIiIioUHn+7Bn+Wb0aqqQkNJ46Veo4RFnYWNrove/snbMxZ9ccfN7tc0zrPE17T7pcLse0ztPy3G5+2djonispKQmjRo3CmDFjtNs0Gg2SkpLg4+ODiIiIfJ9z0KBBCAwMRGxsLEJCQqBUKtG+fXvt8126dEH58uWxYsUKeHh4QKPRoHr16lkmtns1e26USmWuz+t7zoLEIp2IiIiIJPP4yhWUrlRJZ1tGaioOjh8PmVyOhpMnQ64oHDNgExkqsyDPLNABaP87PXi6zmNj+/vvv3Uenzx5EpUqVYIih++nOnXq4PLly/D19dVu02g0SEhIgIWFBfz9/ZGRkYEzZ85oh7tfu3YNz5490ztTkyZN4OXlhY0bN2L37t3o06cPzM3NAQCPHz/GtWvXsGLFCjRv3hzAi4ns8isgIAB//fUXZs2aleU5U50zv1ikExEREZEkUp88waqqVWFua4vh0dHa7dYuLvDr2xc27u5Qq1SQv6YnjKiwUmvUOgV6pszHao3aZOeOjo7GhAkTMGrUKJw9exaLFy/GvHnzctz/k08+QaNGjRAUFIThw4fDxsYGly5dwp9//only5fDz88P7du3x6hRo7B06VKYmZlh3Lhxr+2pftXAgQOxbNkyXL9+HQcPHtRuL126NJycnPDTTz/B3d0d0dHR+PTTT/P8+jNNnjwZNWrUwOjRo/Hee+/BwsICBw8eRJ8+feDo6GiSc+YXi3QiIiIiksSziAhY2NnBxs0NFrb/zZYtNzNDl40bJUxGZBwzu87M8TlT9aBnGjx4MFJTU9GgQQMoFAqMHTtWu9RadgICAnDo0CF89tlnaN68OYQQ8PHxQdeuXbX7rFq1CsOHD0dgYCDKlCmDOXPmYNo0w17HoEGD8MUXX6B8+fJo2rSpdrtcLseGDRswZswYVK9eHX5+fli0aBFatmxp8Gt/WeXKlbFv3z5MmTIFDRo0gFKpRMOGDTFgwACTnTO/WKQTERERkSTcGzRA0NOnSHn4UOooRMWOubk5FixYgKVLl2Z5LioqKttj6tevj3379mkfZw53z+Tm5oadO3fqHJM5U7u+qlSpol2v/VWtW7fG5cuXdba9vK+3t3eOx+YmMDAQx44dy9M5pSDNwm9ERERERADkCgVs/1167VVCo4FawsmbiIikIGmRPnfuXNSvXx92dnZwdXVF9+7dce3atdcet2nTJvj7+8PKygo1atTgch1ERERExczBCRMw39ISYd99J3UUItLD2rVrYWtrm+2/l9clN7YOHTrkeN4vv/zSZOc1JUmHux86dAgffPAB6tevj4yMDEyZMgVt27bF5cuXc5xW//jx4xgwYADmzp2Lzp07Y926dejevTvOnj0r2Tp2RERERGSYpzduYO+IESjXqhWazJiR5XkzKytoMjKQHBMjQTqioi00NLTAz9m1a1c0bNgw2+cyZ3A3hZ9//hmpqanZPufo6Giy85qSpEX6nj17dB6vXr0arq6uOHPmDFq0aJHtMQsXLkT79u3x8ccfAwBmz56NkJAQ/PDDD1i2bFmW/dPS0pCWlqZ9nHlPRXp6OtLT0431UkwiM19hz0m543UsPngtiw9ey+KD17Loij58GHcPHYJGrUb9KVOyXMuADz5AtREjYO3qyutbxBSX78v09HQIIaDRaKDRaKSOI4nMe7Mz34fc2NjYoGLFijk+b6r30N3dPdfnC/LaaTQaCCGQnp6eZak7Q74fZELqu+JfEhERgUqVKuHixYs59oqXK1cOEyZMwLhx47TbZsyYge3bt+P8+fNZ9p85c2a2a+KtW7cO1tbWRstORERERPpLj4tDyvnzkFtbw65JE6njEGVhZmYGNzc3eHl5wcLCQuo4VASoVCrcuXMHMTExyMjI0HkuJSUFAwcORHx8POzt7XNtp9DM7q7RaDBu3Dg0bdo012HrMTExKFOmjM62MmXKICaHoVCTJ0/GhAkTtI8TEhLg5eWFtm3bvvbNkVp6ejpCQkLQpk0bkw4RIdPidSw+eC2LD17L4oPXsvjgtSw+isu1fP78Oe7cuQNbW1tYWVlJHUcSQggkJibCzs4OMplM6jiF3vPnz6FUKtGiRYssXzMvz5L/OoWmSP/ggw9w6dIlHD161KjtWlpawtLSMst2c3PzIvNDoyhlpZzxOhYfvJbFB69l8cFrWXxkXktVcjIurliBlLg4NP/iC6ljUR4U9e9LtVoNmUwGuVwOubxkLoqVOVQ8832g3Mnlcshksmy/9g35XigU73RQUBB27tyJgwcPwtPTM9d93dzc8PCVtTQfPnwINzc3U0YkIiIiIiN5FhmJG9u2IenBg5x3EgIHx4/H319+CVVSUsGFIyKSmKRFuhACQUFB2LZtGw4cOIAKFSq89pjGjRvjr7/+0tkWEhKCxo0bmyomERERERnR9S1bENyzJ/768MMc97GwtUXVt95CnbFjoXnl3k4iouJM0uHuH3zwAdatW4fg4GDY2dlp7ysvVaoUlEolAGDw4MEoW7Ys5s6dCwAYO3YsAgMDMW/ePHTq1AkbNmzA6dOn8dNPP0n2OoiIiIhIfxb29nAJCEDZpk1z3a/jmjUFlIiI8srb2xvjxo3Tmdib8kfSIn3p0qUAgJYtW+psX7VqFYYMGQIAiI6O1rn/oUmTJli3bh2mTp2KKVOmoFKlSti+fTvXSCciIiIqImq99x5qvfee1DGIiAolSYt0fVZ/Cw0NzbKtT58+6NOnjwkSEREREVFhIjQaqNPTYZbNRMBERcnt/fvx15gxeHPRIpRv3VrqODpUKhWXmStECsXEcURERERUMqjT0/Xe9+i0aZhvaYkTs2aZMBGR6QkhcHjKFDy5cgWHp0zRq7MyP1q2bImgoCAEBQWhVKlScHZ2xrRp07Tn9fb2xuzZszF48GDY29tj5MiRAICjR4+iefPmUCqV8PLywtixY5GcnKxtNzY2Fl26dIFSqUSFChWwdu1ag3LJZDIsX74cnTt3hrW1NapUqYITJ04gIiICLVu2hI2NDZo0aYLIyEjtMefPn0erVq1gZ2cHe3t71K1bF6dPn9Y+/2rmMWPG6GTOTVpaGj755BN4eXnB0tISvr6++OWXXwC8mN1/2LBhqFChApRKJfz8/LBw4UKDXm9esUgnIiIiogJz+NNPsbxcOVz4+efX7mtubQ1NRkbus8ATSUCVnAxVcrJOsa1WqaBKTkZGWlqWfSN27MDDsDAAwMOwMNz8888X+z5/nn27/y59Bhj2wdbLfv31V5iZmeHUqVNYuHAhvv/+e/z80vfdd999h5o1a+LcuXOYNm0aIiMj0b59e/Tq1QsXLlzAxo0bcezYMUyaNEl7zJAhQ3Dnzh0cPHgQmzdvxpIlSxAbG2tQrswPB8LDw+Hv74+BAwdi1KhRmDx5Mk6fPq2dXDzToEGD4OnpibCwMJw5cwaffvqpdjmz7DIfPXpU5/jcDB48GOvXr8eiRYtw5coVLF++HLa2tgBeLD/n6emJTZs24fLly5g+fTqmTJmC33//3aDXmyeihImPjxcARHx8vNRRXkulUont27cLlUoldRTKB17H4oPXsvjgtSw+eC2LnnVNm4pvAXHpt990tmd3LVMePRIJd++KDF7fIqW4fF+mpqaKy5cvi9TU1CzPfQuIbwGRHBur3XZizhzxLSD2DB+us+/3SqX4FhDfyeUv/qtQiGVeXuJbQOwcOFBn3x+cncW3gIi7dEm77fxPPxmcPTAwUFSpUkVoNBrttk8++URUqVJFCCFE+fLlRffu3XWOGTZsmBg5cqTOtkOHDgm5XC6Sk5PFtWvXBABx6tQp7fNXrlwRAMT8+fP1ygVATJ06Vfv4xIkTAoD45ZdftNvWr18vrKystI/t7OzE6tWrs20vu8xHjhwRcrk82+v2sszXExISold2IYT44IMPRK9evXJ8PrevGUPqUEnvSSciIiKikqXXnj2IOX0aztWqvXZfpZNTASQiMq3MXnHtf9VqJN65Y/LzNmrUCDKZTPu4cePGmDdvHtRqNQCgXr16OvufP38eFy5c0BnCLoSARqPBrVu3EBERATMzM9StW1f7vL+/PxwcHAzKFRAQoP3/MmXKAABq1Kihs+358+dISEiAvb09JkyYgOHDh2PNmjVo3bo1+vTpAx8fH70yV6lSJccc4eHhUCgUCAwMzHGfH3/8EStXrkR0dDRSU1OhUqlQq1Ytg15vXrBIJyIiIqICY2Fri3KvrOxDVNSMSUoC8OKWjEz1P/4YdcaNg9zsvxJLCAHnatUQd/48xL/FMQDIFAq41KyJtq/c9jEiKupFu/8uRw0A1f5d9crYbGxsdB4nJSVh1KhRGDNmjHabRqNBUlISfHx8EBERYZTzZg5VB6D9ECG7bZp/P9SYOXMmBg4ciF27dmH37t2YMWMGNmzYgB49emSbOVO5cuVyzaF86T3OzoYNGzBx4kTMmzcPjRs3hp2dHb799lv8/fff+r3QfGCRTkRERESFUkZaGsKXLEHygwdo/uWXOsUPkZQsXilwAUBhYQHFKzOkR+3bh9izZ7PsK9RqxJ49i7uHD6NCu3a5t/tSAWuIV4vJkydPolKlSlAoFNnuX6dOHVy+fBm+vr7abRqNBgkJCbCwsIC/vz8yMjJw5swZ1K9fHwBw7do1PHv2LE/5DFG5cmVUrlwZ48ePx4ABA7Bq1Sr06NEj28z6qlGjBjQaDQ4dOoTW2cy2f+zYMTRp0gSjR4/Wbnt5QjtT4sRxRERERFQgzi5ahLDvvkP8v72FryM3M8OhiRMR9u23SImLM204IiMTQuDotGmAPIeSSy7H0ZdmXDe26OhoTJgwAdeuXcP69euxePFijB07Nsf9P/nkExw/fhxBQUEIDw/HjRs3EBwcjI8//hgA4Ofnh/bt22PUqFH4+++/cebMGQwfPvy1PdL5kZqaiqCgIISGhuL27ds4duwYwsLCtMPYc8qsz8Rx3t7eeOeddzB06FBs374dt27dQmhoqHZiuEqVKuH06dPYu3cvrl+/jmnTpiHs38n/TI0fRxIRERFRgTi7aBGeRUbCJSAApby9X7u/XKFAwMiRMFMqIcuh94+osFKrVEiMjgZemqldh0aDxDt3oFapYGZpafTzDx48GKmpqWjQoAEUCgXGjh2rXWotOwEBATh06BA+++wzNG/eHEII+Pj4oGvXrtp9Vq1aheHDhyMwMBBlypTBnDlzMG3aNKNnz6RQKPD48WMMHjwYDx8+hLOzM3r27IlZ/y7LmFPmfv366dX+0qVLMWXKFIwePRqPHz9GuXLlMGXKFADAqFGjcO7cOfTr1w8ymQwDBgzA6NGjsXv3bpO93kws0omIiIjI5IRGg4CRI3H/xAm4NWig93Ftli41YSoi0zGztMRbYWFIzWUUiLWrq0kKdODFfd4LFizA0my+h6JyGM1Sv3597Nu3T/s4c7h7Jjc3N+zcuVPnmLffflvvTK+OGvD29s6yrWXLljrb1q9fn2ubr2Y2hJWVFb7//nt8//33WZ6ztLTEqlWrsGrVKp3tc+fOzdO5DMEinYiIiIhMTiaXo8FL6y0TlQT2Xl6w9/KSOgYVMbwnnYiIiIgKNaHRID01VeoYRJSLtWvXwtbWNtt/1fRYctHYjhw5kmMeW1vbAs9jCPakExEREZHJxV28CAcfH50lq/Tx99y5ODptGmq9/z7eXLzYROmIipfQ0NACP2fXrl3RsGHDbJ8zz+MM9flRr149hIeHF/h5jYFFOhERERGZlEatxvqmTZGekoJ3//kHjn5+eh9rbmsLoVYj6cEDEyYkovyys7ODnZ2d1DG0lEplnpZmKwxYpBMRERGRSSU/ePCi2NZo4ODjY9CxVd9+G5V79YLSxcVE6YhyZ6ol0qj4MdbXCot0IiIiIjIpO09PvHfvHlIfPYLczLA/P60cHAAHB5PkIspN5hDtlJQUk64FTsWHSqUC8GLpuPxgkU5EREREJieTyWDN3nAqQhQKBRwcHBAbGwsAsLa2hkwmkzhVwdJoNFCpVHj+/Dnkcs45nhuNRoO4uDhYW1vDzMAPI1/FIp2IiIiICi2h0eDMggVIjolB4+nTYVHIZ2Wm4sXNzQ0AtIV6SSOEQGpqKpRKZYn7gCIv5HI5ypUrl+/3ikU6EREREZmMKjERG1u2hFvDhnhj4UIoDJzlWSaX4/jMmVAlJqLG8OFwrFzZREmJspLJZHB3d4erqyvS09OljlPg0tPTcfjwYbRo0UKSGdqLGgsLC6OMOGCRTkREREQmExMWhodnzyL18WMolizJUxs1hg8HAIOXbyMyFoVCke/7jIsihUKBjIwMWFlZsUgvQCzSiYiIiMhkXGrVQpdNm5CRmprnNlp9/70RExERFW4s0omIiIjIZJSOjvDr3VvqGERERQan6CMiIiKiQk+jVkOVnCx1DCIik2ORTkREREQmkRwTg0u//oon16/nq52zixZhvoUF/vrgAyMlIyIqvFikExEREZFJRB88iD1DhuDPt9/OVzsWpUpBaDRIfvDASMmIiAov3pNORERERCZhbm0Nz+bN4dGkSb7aqdyzJ7zbtoW1i4uRkhERFV4s0omIiIjIJHy7dYNvt275bsfCzg4WdnZGSEREVPhxuDsRERERERFRIcEinYiIiIiMLiMtDUKjMVp7ZxYuROjEiUh59MhobRIRFUYs0omIiIjI6M4vXYofHB1xbMYMo7QX9s03OD1vHhJu3zZKe0REhRXvSSciIiIio4s5fRpp8fFQWFoapb1qQ4ZAnZYGq9KljdIeEVFhxSKdiIiIiIyu/apVqPfRR1A6OxulveZffGGUdoiICjsW6URERERkdApzc5SpXVvqGERERQ7vSSciIiKiIkGjVkOVmCh1DCIik2KRTkRERERGdXHVKhydPh1xFy4Yr82VKzHfwgK733nHaG0SERVGHO5OREREREZ1+bffcCc0FKXKl4dLQIBR2rR0cIDQaJAcE2OU9oiICisW6URERERkVNXeeQf25cujbPPmRmvTu107vP/gAZQuLkZrk4ioMGKRTkRERERGVX3IEFQfMsSobVrY2MDCxsaobRIRFUa8J52IiIiIiIiokGCRTkRERERGE3fhAlIePTJJ2+d+/BEHP/oIiffumaR9IqLCgEU6ERERERnNH/37Y4mLC6JCQoze9rnFi3Hm++/x9MYNo7dNRFRY8J50IiIiIjIKtUr14n9kMrjWqmX09qu89RbSnj2DjZub0dsmIiosWKQTERERkVEoLCww9PJlpMXHw7JUKaO333jqVKO3SURU2HC4OxEREREZlSkKdCKikoJFOhEREREVGZqMDKTFx0sdg4jIZFikExEREVG+CSGwpn597Bo0CClxcSY5x9WNG/G9hQV29OljkvaJiAoDFulERERElG/PIiLw8PRpXN+yxWTD3a0cHQEhkPLwoUnaJyIqDDhxHBERERHlm23Zsui9dy8SoqOhsLAwyTnKNmuG92NioHR2Nkn7RESFAYt0IiIiIso3c2treLdta9pzKJUwVypNeg4iIqlxuDsRERERERFRIcEinYiIiIjyJT01FWcXLcKDU6cghDDpuc7/9BMOTpiApxERJj0PEZFUONydiIiIiPIl9uxZHBg7Fjbu7njv3j2TnuvCihV4ePo0yrVqhdK+viY9FxGRFFikExEREVG+yBQKVOzUCdZlykAmk5n0XFUGDIBXy5awL1/epOchIpIKi3QiIiIiyhePRo3Qc+fOAjlXvQkTCuQ8RERS4T3pRERERERERIUEi3QiIiIiyrOMtDRkpKUV6Dk1GRl4/vRpgZ6TiKigsEgnIiIiojy7uWsXFtvbY/eQIQVyvshdu/C9hQW2dOhQIOcjIipoLNKJiIiIKM9iz56FWqWCmVJZIOdTOjkBQiAlNrZAzkdEVNA4cRwRERER5VnT2bNR/d13ARPP6p7JtXZtvB8TA6Wzc4Gcj4iooLFIJyIiIqI8k8lkcPDxKbDzmVlawqxMmQI7HxFRQeNwdyIiIiIiIqJCgkU6EREREeXJjW3bcGDcOESHhhboeS+uWoWDEyYg7tKlAj0vEVFBYJFORERERHlyY/t2nF24EHcKuEi/vGYNzsyfj0cXLhToeYmICgLvSSciIiKiPPHr2xeWpUqhQrt2BXvePn3gVq8eSvv5Feh5iYgKAot0IiIiIsoTn06d4NOpU4Gft9b77xf4OYmICgqHuxMREREREREVEizSiYiIiMhgcRcv4tnNmxBCSHJ+dXo6Uh8/luTcRESmxCKdiIiIiAx26OOP8bOPDy6sWFHg544ODcV8S0tsCAws8HMTEZkai3QiIiIiMpwQkJubw61evQI/tdLZGRACqXFxBX5uIiJT48RxRERERGSw3nv3IuP5c8jNzQv83I5+fnj/4UNYOzsX+LmJiEyNRToRERER5YmZlZUk51WYm8PG1VWScxMRmRqHuxMREREREREVEizSiYiIiMggm9q0wdYuXfDk2jXJMlz+3/9wcPx4xJw+LVkGIiJTYJFORERERHpTJScj+sAB3Ny5E+a2tpLluLZpE84sWICHZ85IloGIyBR4TzoRERER6c3M0hIDjx9HbHg47MqWlSxHpR494OjvD5eAAMkyEBGZAot0IiIiItKb3MwM7g0bwr1hQ0lzVB8yRNLzExGZCoe7ExERERERERUSLNKJiIiISC9CCIR99x1u798PdXq61HGgTk9HSlyc1DGIiIyKRToRERER6SXxzh0c+vhjbOnQARqJi/SY06cx38ICa+rVkzQHEZGx8Z50IiIiItKLOi0N/gMGICM1FebW1pJmsXZ1BQA8f/wYQgjIZDJJ8xARGQuLdCIiIiLSS+lKldB53TqpYwAAbMuWxei4OCgdHVmgE1GxwiKdiIiIiIocuUIBa2dnqWMQERkd70knIiIiotfSZGQgLT5e6hhERMUei3QiIiIieq2H585hcenS2NCihdRRtK5u2IAD48bh7tGjUkchIjIaFulERERE9FqPLl4EhIC5nZ3UUbQid+7E2YUL8eDkSamjEBEZDe9JJyIiIqLXqjF0KCp27gxVIRry7tO5M+w8PeHWoIHUUYiIjIZFOhERERHpxcbVFTb/Ln1WGPj37w///v2ljkFEZFQc7k5ERERERERUSLBIJyIiIqJc3Tl0CHuGDsX1LVukjpKFWqVCckyM1DGIiIyGRToRERER5ep2SAgurVqFm7t2SR1Fx5Nr1zDf0hIrq1SROgoRkdHwnnQiIiIiylXFzp0BAO6NG0ucRJf1v/fHpycnIyMtDWaWlhInIiLKPxbpRERERJQrj0aN4NGokdQxsrB0cMAHjx7BqnRpyOQcIEpExQOLdCIiIiIqkmQyGZROTlLHICIyKn7kSEREREQ5enz1KmLPn4cmI0PqKEREJQKLdCIiIiLK0el58/BbrVo4NmOG1FGydX3LFhwYOxZRISFSRyEiMgoW6URERESUI7lCAQs7O7g3aCB1lGzd3r8fZxctwr2jR6WOQkRkFLwnnYiIiIhy1GbZMrz544+AEFJHyVaF9u1h6eAAzxYtpI5CRGQULNKJiIiIKFdyhULqCDny7dYNvt26SR2DiMhoONydiIiIiIiIqJBgkU5ERERE2do5YAA2BAbibiG/31utUiHx3j2pYxARGQWHuxMRERFRFkII3P7rL6TGxUFuVnj/ZEy8dw/LPT0hNzfH+OfPIZOzD4qIirbC+xOXiIiIiCTV/9Ah3D95Eq61akkdJUfWLi4AAJlMhufPnkHp6ChxIiKi/GGRTkRERERZyGQyOFWpAqcqVaSOkiuFhQU+ePwYVqVLQyaTSR2HiCjfWKQTERERUZHG3nMiKk540w4RERERZXF20SJc37IFqsREqaMQEZUo7EknIiIiIh0Zz58jdOJEaNLTMfzmTVjY2UkdKVeRf/yBqH37UL51a66ZTkRFnqQ96YcPH0aXLl3g4eEBmUyG7du357p/aGgoZDJZln8xMTEFE5iIiIioBFAlJaHG0KHwatkSpby9pY7zWnePHMG5H37AnUOHpI5CRJRvkvakJycno2bNmhg6dCh69uyp93HXrl2Dvb299rGrq6sp4hERERGVSNbOzmizbJnUMfRW7s03ITczg2dgoNRRiIjyTdIivUOHDujQoYPBx7m6usLBwcH4gYiIiIioyKnQrh0qtGsndQwiIqMokvek16pVC2lpaahevTpmzpyJpk2b5rhvWloa0tLStI8TEhIAAOnp6UhPTzd51vzIzFfYc1LueB2LD17L4oPXsvjgtTSN5AcPYOPuXqDn5LUsPngtiw9eS+Mx5D2UCSGECbPoTSaTYdu2bejevXuO+1y7dg2hoaGoV68e0tLS8PPPP2PNmjX4+++/UadOnWyPmTlzJmbNmpVl+7p162BtbW2s+ERERETFQsaTJ7g1dCjMXFzgvWQJZObmUkfSi0algjo+HuYuLlJHISLKIiUlBQMHDkR8fLzOrdvZKVJFenYCAwNRrlw5rFmzJtvns+tJ9/LywqNHj1775kgtPT0dISEhaNOmDcyLyC9IyorXsfjgtSw+eC2LD15L44s+cADbO3aEY9WqeOvs2QI7b36uZVp8PJb9W5x/EB8PM6XSFBFJT/y+LD54LY0nISEBzs7OehXpRXK4+8saNGiAo0eP5vi8paUlLC0ts2w3NzcvMl9oRSkr5YzXsfjgtSw+eC2LD15L4/Fp1w4fJiQg+f59Sd7TvFxLMycnmFlZQWg0SH/2DMpC3hFTUvD7svjgtcw/Q96/Il+kh4eHw72A75kiIiIiKs4sbGxgUamS1DH0JpPJ8N6DB7AsVQoymUzqOERE+SJpkZ6UlISIiAjt41u3biE8PByOjo4oV64cJk+ejHv37uG3334DACxYsAAVKlRAtWrV8Pz5c/z88884cOAA9u3bJ9VLICIiIqJCwIor/xBRMSFpkX769Gm0atVK+3jChAkAgHfeeQerV6/GgwcPEB0drX1epVLho48+wr1792BtbY2AgADs379fpw0iIiIiyptHly/j2LRpKPfmm6g9erTUcYiISiRJi/SWLVsit3nrVq9erfN40qRJmDRpkolTEREREZVM944cwY2tW6FKSChyRfqtPXtwc9culG3aFP79+0sdh4goz4r8PelEREREZByeLVqgxddfw75cOamjGCwmLAznfvgBGampLNKJqEhjkU5EREREAACnKlXgVKWK1DHyxDMwEA2nTIFHo0ZSRyEiyhcW6URERERU5Hm1aAGvFi2kjkFElG9yqQMQERERkfSe3bqFO4cPQ5WcLHUUIqISjUU6EREREeHK//6HjYGBCBk1SuooeZbx/Dnio6IgNBqpoxAR5RmHuxMRERERZAoFbD084F5E7+lWp6djgbU1IARGx8bC2sVF6khERHnCIp2IiIiI0GjKFDSaMgUatVrqKHmiMDeH0skJqsREpD56xCKdiIosFulEREREpCVXKKSOkGcjbt6Eua0tZDKZ1FGIiPKM96QTERERlXBCCKkjGIWFnR0LdCIq8likExEREZVwB8eNw2+1a+Pa5s1SRyEiKvFYpBMRERGVcPeOHUNseDhQxHvUow8cwP6gIFxctUrqKEREecYinYiIiKiE6759O7pu3gyvli2ljpIvcRcuIPzHHxG1d6/UUYiI8owTxxERERGVcHaenrDz9JQ6Rr55NGmCRp99hjJ160odhYgoz1ikExEREVGx4N6gAdwbNJA6BhFRvrBIJyIiIirBzi9fDrmFBSp26gQbV1ep4xARlXi8J52IiIioBDsxezb2Dh2KJ1evSh3FKNJTU/Hs1i1oMjKkjkJElCcs0omIiIhKKHV6OqoMGgTPwMBicR+3EAI/Ojvj54oVkXD7ttRxiIjyhMPdiYiIiEoohbk5Ar/+WuoYRiOTyWDj5oake/eQ+uQJHHx8pI5ERGQwFulEREREVGy8c/48zG1sIJPJpI5CRJQnHO5OREREVELFR0VBaDRSxzAqC1tbFuhEVKSxSCciIiIqgdTp6VhVtSp+cHREwp07UschIqJ/sUgnIiIiKoHib90CZDJAJoNd2bJSxzGau0ePYv8HH+DckiVSRyEiyhMW6UREREQlkGPlyhgTH4+3T5+GTF58/iR8eu0awpcswc1du6SOQkSUJ5w4joiIiKiEkpuZFbsZ0N3q10ejzz6DS82aUkchIsoTFulEREREVGy4BATAJSBA6hhERHlWfMY2EREREZFeUh8/xqY2bXB0+vRiN7s7EVFRxyKdiIiIqIR5cOoUbu/fj2sbNxar+9Ezpaem4tnNm8hIS5M6ChGRwTjcnYiIiKiEcQkIQJtlywpdga5WCxw6dBdxcc/h7m6D5s09oVAYnnFFhQpIefgQg8+dg2utWsYPSkRkQizSiYiIiEoYu7JlUXPUKKlj6Ni2LQKjR0fh8eMI7TZPT1ssXPgGevasbFBbNm5uUMXH4/nTp8aOSURkcizSiYiIiEhSW7deR//+uyCE7vZ795LQu/cObN7c1aBCfeDx4zBTKiGTyYyclIjI9ArXGCciIiIiMqnkmBhE7tyJlLg4qaMAANRqDcaOPZClQAeg3TZu3EGo1fpPcGdubc0CnYiKLBbpRERERCXIrT17sK1LFwT37Cl1FADAkSN3cfduUo7PCwHcuZOII0fuFmAqIiLpsEgnIiIiKkFkcjkcq1SBR5MmUkcBADx4kGzU/YAXs9eHjB6NsO++y2ssIiLJ8J50IiIiohKk2uDBqDZ4MER248sl4O5uY9T9ACA+Kgrnly6FZ/PmqD9xYl6jERFJgkU6ERERUQlUWO7Zbt7cE56etrh3Lynb+9JlMsDT0w7Nm3vq3aZrzZpoNHUqnKpUMWJSIqKCweHuRERERCWE0Og/+VpBUSjkWLjwjWyfy/wcYcGCVgatl+7o54dms2ejysCBxohIRFSgWKQTERERlRCnvv0WK3x8cHbRIqmj6OjZszI2bOgIJyfdQZ6ennYGL79GRFTUcbg7ERERUQnx4ORJxN+8CXV6utRRsli//hrKlTPH7Nkt4OCghLu7DZo39zSoB/1l6SkpSI6JgY27O8yVSiOnJSIyHRbpRERERCVE+1WrEDN6NEpXLlw900lJKuzeHYW0NDWaNPFAzZpu+W7z14AAPIuMRP8jR+DZrJkRUhIRFQwW6UREREQlhJWDA7zbtJE6RhZ7974o0N3dzVGliiMAICEhDampGShTRv9Z3V9m4+6OpPv3kRYfb8yoREQmx3vSiYiIiEhSwcERAIAGDWwgk8nw3XdhKFVqMT799HCe2+wTEoKxycnw6dTJWDGJiAoEe9KJiIiISoDL//sfnj95goqdO8OhYkWp42hlZGiwa9dNAECDBrYAAC8vOwDAtWtP89yumZVV/sMREUmARToRERFRCRC+ZAnunzgBK0fHQlWkHz16F0+ePIezsxL+/i8Ka3//F0Per117ImU0IiJJsEgnIiIiKgF8e/SAlaMjPJo0kTqKjuDgSABAx47eUCgyAACVKpUGADx58hyPHqXA2dna4HZjw8Nxfvly2Hp4oPG0acYLTERkYrwnnYiIiKgEaPDxx+i5c2eh6kUHgLp1y6BVKy907+6r3WZtbY5y5V4Meb96NW+96UkPHuD8smW4sXWrUXISERUUFulEREREJJm33qqKAwf6oXNn3Q8P/Pwyh7zn7b50p6pV0Xj6dNQdPz7fGYmIChKLdCIiIqJi7p/ffsPKKlVwe/9+qaPo7b8iPW896aXKl0fTWbNQbfBgY8YiIjI5FulERERExZgQAvtGjMCTq1fx15gxEEJIHUlry5briIlJzva51q3LY9SommjWrGwBpyIikhYnjiMiIiIqxiK2b4dapQIAPLlyBVH79qFCu3YSpwLu3UtE7947oFDIEBs7GnZ2un+Wduvmi27dfHM4Wj+q5GSkxMTAukwZWNja5qstIqKCwp50IiIiomJKCIGTc+dCplAAAGQKBY5Om1YoetN37Hgxq3uDBu5wdFSa5BwbmjXDz76+uHvkiEnaJyIyBRbpRERERMWQKikJ4UuX4mFYGIRaDQAQajUehoUhat8+idMBwcERAIBu3Xxy3Cc5WYVz5x4iPj4tT+ewdnODmVIJVWJino4nIpICh7sTERERFTNxFy5gc/v2SH30CDKFQlukA//1pnu3bQuZTCZJvoSENBw4EA0AuQ5pb958A86di0VwcHd07Wr40PcewcGQm5tL9jqJiPKCPelERERExYxDpUoQGg006ek6BTpQOHrT9+y5hfR0DSpXLg1/f6cc96tcuTSAvM/wrrCwYIFOREUOi3QiIiKiIi45NhZnFy/WPjazsoLSxQWQ5/Cnnlwu6b3pwcEv7kd/3cRw+V0rnYioKOJwdyIiIqIiTJWcjNXVqyM1Lg4Ovr6o2KED1CoVUuPiAI0m+4M0GiTeuQO1SgUzS8sCzatWa7B3bxSA1xfp/v75Wyv90eXLOLdoESxLl0aLuXPz1AYRUUFjkU5ERERUhFnY2KDa4MGIPnAASqcXQ8fNLC3xVljYi0I9B9aurgVeoAOAQiHH1avvYs+eKDRq5J7rvv/1pOetSH/+5AnOL18OBx8fFulEVGSwSCciIiIqQp7dvImjn32GwG+/hZ2nJwCg2Zw5kJubQ/7vUmsAYO/lBXsvL6li5srZ2RpvvVX1tftl3pMeF5eKJ09SDV6qrXSlSmg8Ywbsy5XLU04iIimwSCciIiIqQvaNHInov/6CTKFAp//9D8CLe9CLI1tbC5Qta4t795Jw7dpTNG5sWJFuU6YMms6caZpwREQmwonjiIiIiAoxIQQ0L83QHvjNNyjfpg0aTp4sYaq8CQ+PRfPm6/Hjj+f0Pmb8+Lr45psWKFvW1oTJiIgKD/akExERERVSseHh+OvDD+HXrx/qBAUBAMrUqYM+Ei6flh/bt9/A0aP34OSkxAcf1NbrmI8+qp+vc6qSkpAcEwNrFxdYliqVr7aIiAoCe9KJiIiICqn7J07g3tGjCPv6a6jT06WOk2//Lb3mU2Dn3NqxI36pVAm39u4tsHMSEeUHe9KJiIiICglNRgZS4uJg6/5i1vOAkSORcPs2agcFQWFuLnG6/Ll9Ox7h4bGQy2Xo3Fn/Ij09XY2rV5/g3r0ktG9fweDzWru5wdzGBunJyQYfS0QkBRbpRERERIVA3IUL2DlwICzt7THg2DHIZDLIFQq0+OorqaMZxY4dL3rRmzTxgIuLtd7H3buXhICAX2FhoUBy8liYmRk2ELTT2rVF/gMOIipZONydiIiIqBBQOjsjISoKT69fx7PISKnjGF1wcAQAoFs3X4OOK1fOHlZWZlCp1IiKijf4vCzQiaioYZFOREREJIH0lBTc2rNH+9jWwwPdt2/HsBs3UNrXsEK2sHv27DkOHboLwPAiXS6XaddLv3btidGzEREVNizSiYiIiApYSlwcVvr7Y1uXLnh85Yp2e/nWrWFVurSEyUzjyZPn6NixAurWLYNKlQx/fX5+mUX6U4OPfRYZiX2jRuGvMWMMPpaISAq8J52IiIiogFm7uMC1Vi3EyeVIiYuDU5UqUkcyqYoVHRAc3AMajcjT8X5+jgDy1pOuSkrChZ9+grWrK95ctChP5yciKkgs0omIiIhMLPXxY5yeNw+Npk6FufWLSdParlgBC3t7mCuVEqcrOHK5LE/HZRbpV68aXqTbly+PJjNnwtbDI0/nJiIqaCzSiYiIiExICIFNrVsjNjwcCktLNJkxAwBgU6aMxMkKRlRUPDQagYoVHfLchr9/3nvSrRwctO85EVFRwHvSiYiIiExIJpOhweTJcAkIgFfLllLHKXDffhsGH5+fMWPGsTy34e/viC+/bI4lS1pDiLwNmSciKirYk05ERERkRPG3b+PQxx8jYMQIeLdpAwDw69MHlXv2hNysZP3pJYTQro/esKF7ntuxtbXA5MkN83y8KikJSffvQ+nsDKWjY57bISIqCOxJJyIiIjKic4sX4/qmTQidMEHb6yuTyUpcgQ4AZ88+xN27ibCxMccbb5STLMcf/fphpZ8fbmzdKlkGIiJ9sUgnIiIiMtDt/fuxsmpV3N6/H0IIpKemap9rNHUqKvXsiU5r10Imy9tEacVFcHAEAKB9e29YWeXvQ4r795OwffsNHD58x+Bjbd3dYW5ri4znz/OVgYioIJS8j3SJiIiI8kEIgcNTpuDJlSs4MH48lE5OsC9fHh1//RXAi4nKum3ZInHKwiE4+MVQ927dfPPd1saNVzFhQih69aqEFi28DDq2zbJlaPfzz/nOQERUEFikExERERkgat8+PAwLAwA8vnQJAGCmVKLFV1/B1j3v910XN7duPcOFC3FQKGTo1Klivtv7b4b3pwYfWxJvNSCiosvg4e537tzB3bt3tY9PnTqFcePG4aeffjJqMCIiIqLC5mlkJP4KCoJMoQAAyBQK2JUvjyH//MMC/RWZE8Y1b+4JR8f8rwWfuVb6jRtPoVZr8t0eEVFhZXCRPnDgQBw8eBAAEBMTgzZt2uDUqVP47LPP8Pnnnxs9IBEREVFhEHP6NH7x9cWziAgItRoAINRqJN6+jafXr0ucrvAZNqwGtmzpmq9Z2V9Wvrw9LC0VSEtTIzo6waBjE+7cwb6RI7F3xAijZCEiMiWDi/RLly6hQYMGAIDff/8d1atXx/Hjx7F27VqsXr3a2PmIiIiIJKFKTsbjK1e0j11r14bC0jLLfjKFAkenTeP63a+wtbVAz56V0batt1HaUyjk8PV1AGD4kHeNSoULK1bgytq1vE5EVOgZXKSnp6fD8t9fUPv370fXrl0BAP7+/njw4IFx0xERERFJ4O6RI1ju6Ykdffpoi7rb+/dDnZaWZV+hVuNhWBii9u0r6JglTuaQ92vXnhh0nI2HB5rMnIlWCxZAaDhUnogKN4OL9GrVqmHZsmU4cuQIQkJC0L59ewDA/fv34eTkZPSARERERKYmhEBawn9DqF0CAqBJT0dGaiqS7t+HEAJHp00D5Dn86SSXszf9JZMnH8aMGcdw545hw9JfJ69FurlSiSYzZqDmyJGQ/zufABFRYWXwVJdff/01evTogW+//RbvvPMOatasCQDYsWOHdhg8ERERUVFx79gxhLz/Phx8fNB92zYAgGWpUhh48iScqlSBXKFARloaEqOjgZx6YTUaJN65A7VKBbNshsSXJM+fZ2Dx4nNITk5H584V4eVlb7S2+/XzQ82aLqhTp4zR2iQiKmwMLtJbtmyJR48eISEhAaVLl9ZuHzlyJKytrY0ajoiIiMgUhBCQyWQAAMvSpfHo4kUkREXh+bNnsHJwAAC4VK+u3d/M0hJvhYUhNS4uxzatXV1LfIEOAAcORCM5OR0eHraoW9fNqG3XrOmKmjVd83SsKikJSffvw6p0aVi7uBg1FxGRMeVp0UghBM6cOYPIyEgMHDgQdnZ2sLCwYJFOREREhdrDc+dw8osv4OTvj2Zz5gAAnKtWReeNG+Hdpo22QM+OvZcX7L28Cihp0RUcHAEA6NrVB3K5TOI0/9k7fDiubdyIVvPno+64cVLHISLKkcFF+u3bt9G+fXtER0cjLS0Nbdq0gZ2dHb7++mukpaVh2bJlpshJRERElG+J0dG4sWUL7jo5odG0adqeb/++fSVOVjxoNEK7Pnq3br4mOcdff91GeHgsevashAoVHPQ+ztbdHRZ2dlCrVCbJRURkLAZPHDd27FjUq1cPT58+hVKp1G7v0aMH/vrrL6OGIyIiIsqrxLt3ceSzz3B140bttoqdO6P+pEnoGxrKoekmEBYWg5iYZNjZWaBVK9OMOpg16wQmTjyEEycMW1Uo8LvvMCYhAQ0mTTJJLiIiYzG4J/3IkSM4fvw4LCwsdLZ7e3vj3r17RgtGRERElB9X1q/H319+CZeaNeHXty9kMhnkCgUCv/5a6mjFVuZQ9/btvWFpmae7Kl/Lz680jhy5a/AM75zVnYiKCoN70jUaDdRqdZbtd+/ehZ2dnVFCERERERki4/lzXPr1V8ScOaPdVmPYMHi3bYvG06cDXBqtQMjlMjg4WJpsqDvw3zJsV68aVqQTERUVBhfpbdu2xYIFC7SPZTIZkpKSMGPGDHTs2NGY2YiIiIj0cmzKFOwZMgSnXuolVzo6ovfevajcsydkOa1vTkY1Z04zxMaORp8+fiY7h79/3tZKT46Nxd4RI7Bz4EBTxCIiMhqDf2PNmzcPx44dQ9WqVfH8+XMMHDhQO9T9aw4fIyIiIhMTQuD+iRNIjonRbqs6ZAjsvLzg3rChhMkIAMzNFbCwMN3Q8sye9OvXn0Kj0X+EhEwmw8Wff8bV9euhTk83VTwionwz+GYhT09PnD9/Hhs2bMCFCxeQlJSEYcOGYdCgQToTyRERERGZwv7338f55cvRaOpUNJw+HQDgEhCAEbdu8b5jCUVGPkPFiqW068+bSoUKpWBuLkdqagbu3k1EuXL2eh2ndHJCk1mzYOvuDqHRmDQjEVF+5GlGDzMzM7z11lvGzkJERESURdKDB7BydNTOxl6udWtcWr0aGc+f6+zHAl06jx6loHLlX1CunB0uXBgCOzuL1x+UR2Zmcvj4OODq1Se4evWJ3kW6TC5Hk38/1CEiKswMLtJ/++23XJ8fPHhwnsMQERERvSx04kScXbQI7X75BdXefhsAUKl7d4y6cwfWLi5I57DlQmHnzpvQaAQcHKxMWqBnWrasDWxszFGtmpPJz0VEVNAMLtLHjh2r8zg9PR0pKSmwsLCAtbU1i3QiIiLS2+39+/HXmDF4c9EilG/dGur0dCjMzbXPK52coElPx/1jx7RFutzMDNYuLlJFpmxs3/5i6bVu3XwK5HyBgXlbg12VmIik+/dhYW8PW3d3I6ciIjIOgyeOe/r0qc6/pKQkXLt2Dc2aNcP69etNkZGIiIiKISEEDk+ZgidXruDwlCk4+dVX+KlcOTz4+2/tPgEjR+Kt06fRZtkyCZNSblJS0rFvXxQAmHTpNWM4OGECVvr74+LPP0sdhYgoR0ZZj6RSpUr46quvsvSyExEREeUkat8+PAwLAwA8DAtD9P79SI6JwaXVq7X7KJ2c4Fa3rkQJSR/7999GamoGypWzQ61argVyzvj4NCxadBZTphwx6Dgbd3dY2NtDo1abKBkRUf7laeK4bBsyM8P9+/eN1RwREREVY0IIHJ06FTKFAkKthkyhQHJMDDquXQu/3r2ljkcGCA5+MdS9a1dfk8/snikjQ4OxYw8AAD77rCFsbPS7D77pzJlo9vnnpoxGRJRvBhfpO3bs0HkshMCDBw/www8/oGnTpkYLRkRERMVX1L59eHj6tPaxUKvx+J9/oHRygsLC9BOPkXGo1Rr88UckgIId6u7kpISTkxKPH6fixo1nevfgy+RGGURKRGRSBhfp3bt313ksk8ng4uKCN954A/PmzTNWLiIiIiqmhBA4+tlnWbbLFAocnTYN3m3bFliPLOXf2rWdsGvXTQQGehboef38SuP48VRcvfqkwIbZExEVBIOLdI1GY4ocREREVEJE7duHh2fOZNku1Go8DAtD1L59qNCunQTJyFAKhRxt2nijTRvvAj+3n58jjh+/j2vXnuh9TFp8PEInTkRqXBy6bdvGD4OIqFDimB8iIiIqMEIIHJ02Dchp2LFcjqPTpkEIUbDBqMjx93cEAIOKdLmFBS7+/DMigoORFh9vqmhERPmiV0/6hAkT9G7w+++/z3MYIiIiKt7UKhUSo6OBnEbmaTRIvHMHapUKZpaWBRuODBIR8RRLl4ajZ8/KaNq0bIGf388vs0h/qvcx5kolms+dC6WTE+RmRps/mYjIqPT66XTu3Dm9GuOQISIiIsqNwsICpStVQsWOHVH17bdhWapUln2sXV1ZoBcBW7fewPffn8GlS4+xd2/Bz8jv51cawIuedCGE3n+HNvz0U1PGIiLKN72K9IMHD5o6BxEREZUA944exb2jR/HwzBm0+OYbWDs7Sx2J8ihz6bVu3XwkOb+PjwNOnBgIPz9HdhQRUbHCcT5ERERUYDyaNEG3rVuREB3NAr0Ie/gwGSdO3AfwYn10KZibK9CokYfBx6mSkpB49y4sbG1h51mwM9ITEekjT0X66dOn8fvvvyM6OhoqlUrnua1btxolGBERERU/coUClXr0kDoG5dPOnTchBFC3bhl4etpJHccgx6ZPx5n581H/448R+M03UschIsrC4NndN2zYgCZNmuDKlSvYtm0b0tPT8c8//+DAgQMolc19Zbk5fPgwunTpAg8PD8hkMmzfvv21x4SGhqJOnTqwtLSEr68vVq9ebehLICIiIqJ8+G+ouzS96JmOH7+HsWMPYPny83ofY+PmBstSpbiCABEVWgYX6V9++SXmz5+PP/74AxYWFli4cCGuXr2Kvn37oly5cga1lZycjJo1a+LHH3/Ua/9bt26hU6dOaNWqFcLDwzFu3DgMHz4ce/fuNfRlEBERUQFKevAA/2vQAP/89huLoyIuOVmFkJDbAKQv0i9ffoxFi85i27Ybeh9T/+OP8eGzZ2j57bcmTEZElHcGD3ePjIxEp06dAAAWFhZITk6GTCbD+PHj8cYbb2DWrFl6t9WhQwd06NBB7/2XLVuGChUqYN68eQCAKlWq4OjRo5g/fz7atWtn2AshIiKiAhO+ZAliwsJwfvlyVBs8WOo4lA8REc9QurQlLC2tUaOGtPMK/LcMm/5rpXOSOSIq7Awu0kuXLo3ExEQAQNmyZXHp0iXUqFEDz549Q0pKitEDvuzEiRNo3bq1zrZ27dph3LhxOR6TlpaGtLQ07eOEhAQAQHp6OtLT002S01gy8xX2nJQ7Xsfig9ey+OC1LHg1P/wQcisruNaqZdT3ndey4FWtWhq3bg3D/ftJyMjIMFq7ebmWFSu+uB/+9u0EJCSkQqnknMiFAb8viw9eS+Mx5D3U+yfZpUuXUL16dbRo0QIhISGoUaMG+vTpg7Fjx+LAgQMICQnBm2++mafA+oqJiUGZMmV0tpUpUwYJCQlITU2FUqnMcszcuXOz7d3ft28frK2tTZbVmEJCQqSOQEbA61h88FoWH7yWBax6dcRlZOCfP/80etO8ltK4cMH4bRpyLYUQsLGRIzlZg1Wr/oC3t+Vrj9GoVIj76SdkPH0K908/hdzcPD9xKRf8viw+eC3zz5AObb2L9ICAANSvXx/du3dHnz59AACfffYZzM3Ncfz4cfTq1QtTp041PK2JTZ48GRMmTNA+TkhIgJeXF9q2bQt7e3sJk71eeno6QkJC0KZNG5jzF0iRxetYfPBaFh+8lsUHr2XBSkpSQak0g0Jh8LRGr5XXa1m9+kb8/XcMXF2ro2PHSq/dXwiBHwYNgiY9HYF16sDOyys/sSkb/L4sPngtjSdzRLc+9C7SDx06hFWrVmHu3Ln44osv0KtXLwwfPhyffvppnkLmhZubGx4+fKiz7eHDh7C3t8+2Fx0ALC0tYWmZ9VNVc3PzIvOFVpSyUs54HYsPXsvig9fS9K5v2YKrGzeiwaRJcKtXz2Tn4bUsGF98cQy//fYP5s5tgWHDapjkHIZeS39/J/z9dwwiI+P1Pi7wm29gbmsLGycnft2YEL8viw9ey/wz5P3T+2PQ5s2bY+XKlXjw4AEWL16MqKgoBAYGonLlyvj6668RExOTp7CGaNy4Mf766y+dbSEhIWjcuLHJz01ERESGC/v2W1zftAmRf/whdRTKJyEEgoMjEBeXilKlLKSOo5U5edzt2/r3UtUdNw4Bw4fD0sDlg4mICoLBY5VsbGzw7rvv4tChQ7h+/Tr69OmDH3/8EeXKlUPXrl0NaispKQnh4eEIDw8H8GKJtfDwcERHRwN4MVR98EszwL733nu4efMmJk2ahKtXr2LJkiX4/fffMX78eENfBhERERWAtj/9hOrvvotaH3wgdRTKpytXHiMi4hksLBRo166C1HG0Ro4MQGzsaPz0U1upoxARGUW+psD09fXFlClTUL58eUyePBm7du0y6PjTp0+jVatW2seZ946/8847WL16NR48eKAt2AGgQoUK2LVrF8aPH4+FCxfC09MTP//8M5dfIyIiKqRcAgLQfuVKqWOQEWzfHgEAePPNcrCzKzw96U5O2d/ymBtVUhIS79yBmVKJUt7exg9FRJQPeS7SDx8+jJUrV2LLli2Qy+Xo27cvhg0bZlAbLVu2hBAix+dXr16d7THnzp0zNC4RERER5UNw8IsivVs3X4mT5F/Yt9/ixOefo+Z776HN0qVSxyEi0mHQcPf79+/jyy+/ROXKldGyZUtERERg0aJFuH//PlasWIFGjRqZKicREREVIYc//RRHp01Dcmys1FHICO7fT8KpUy/mH+rSxUfiNFl9++0pdOmyFadOPdBrfxs3N1g6OEAmN/4s9URE+aV3T3qHDh2wf/9+ODs7Y/DgwRg6dCj8/PxMmY2IiIiKoOTYWJxZsADqtDR4t20LG1dXqSNRPv3xRyQAoEEDN3h42EqcJqvQ0Dv4889b6NzZBw0auL92/5rvvYda779fAMmIiAynd5Fubm6OzZs3o3PnzlAoFKbMREREREWY0skJndauRdTevSjbrJnUccgImjUri08+aYBKlUpLHSVbfn6O+PPPW7h27Yle+8tkMhMnIiLKO72L9B07dpgyBxERERUTcoUClXv1QuVevaSOQkZSrZozvvqqhdQxcpS5DNvVq/oV6UREhRlvxCEiIiKiIs3P70UPv7496UKjwZ5hw7ClUyc8f/bMhMmIiAzHIp2IiIiMQqNWI7h3b1xZtw7q9HSp45CRrFp1Ebt2ReL58wypo+Qosyc9KioBaWmvzymTyxGxbRtu/fknku7fN3U8IiKD5GuddCIiIqJMkTt24MaWLbhz4AB8unaFwtxc6kiUT+npanz00SE8ffochw71Q4sWXlJHypabmw3s7CyQmKhCRMQzVKvm/Npjmn35JRQWFrApU6YAEhIR6Y9FeiEW/ddfiAoKQvSKFfBp317qOERERLnybNECzebMgcLSEha2hW8GcDLc0aP38PTpczg7K9GkSVmp4+RIJpPBz680rl59gpiYZL2K9FrvvVcAyYiIDMcivZASQuD41KlIv3sXx6dORcV27TgTKRERFWpKJyc0+uwzqWOQEQUHRwAAOneuCDOzwn2X5F9/9YWdnQX/XiKiIq9w/7QtwaL27cPDM2cAAA/PnEHUvn0SJyIiIqKSRAihLdK7dfOVOM3r2dtbGlSgq5KS8OjyZTyNiDBhKiIiw7FIL4SEEDgyeTIgf3F5ZAoFjk6bBiGExMmIiIiyehYZiZ0DBiDm9Gmpo5ARXbz4CFFRCbCyMkObNuWljmN055ctw+pq1XB8xgypoxAR6WCRXghF7duH2HPnAI0GACDUajwMC2NvOhERFUqn58/H1Q0bcGz6dKmjkBFl9qK3aVMeNjYWEqd5vdjYZPTosR2NGq3Vq2PDxt0dVqVLQ25R+F8bEZUsvCe9kBFC4Oi0aZApFBBqtXZ7Zm+6d9u2vNeKiIgKlYDhw6GKj0f1oUOljkJGFB4eC6BoDHUHADs7CwQHR0AIIC4uBa6uNrnuX2XgQFQdNKiA0hER6Y9FeiETtW8fHoaFZdn+cm96hXbtJEhGRESUPddatdBxzRqpY5CRbd7cFVevPoG7e+7FbmGhVJqjfHl7REUl4Nq1p68t0tnpQUSFFYe7FyKZveiZ96JnIZfz3nQiIiIqEDKZDFWqOMHBwUrqKHrz83MEAFy9+kTiJEREeccivRBRq1RIjI7W3ouehUaDxDt3oFapCjYYERFRNq5u2IBjM2ciJS5O6ihkZGp1Dn+LFHKZRfq1a/oV6SHvv48tHTsi6f59U8YiIjIIh7sXImaWlngrLAyp//6xk/jgAXYOGQKRlIR+hw5BYWYGa1dXmFlaSpyUiIhKOqHR4PisWXhy9SosS5VCvfHjpY5ERpKQkAYfn5/xxhvlsHp1eyiV5lJH0pufX2kA+hfpN//8E4nR0Ui8cwe2Hh6mjEZEpDcW6YWMvZcX7L28AACl09Kgef4cmrQ0mFtZwSUgQOJ0RERE/2kyaxYuLF+OgOHDpY5CRrRnzy08epSK8+fjilSBDgD+/k4AgGvXnuq1f5OZMwEhYO/tbbpQREQGYpFeiMnkcpSdOROdBg+GrYuL1HGIiIi0ZHI5/Pv2hX/fvlJHISMLDo4EAHTr5iNxEsP5+ZWGUmmGUqUsoNEIyOW5Tw5X4913CygZEZH+WKQXcla+vrB0cJA6BhEREZUA6elq7Np1E0DRWXrtZR4etkhKGvva4pyIqDDjxHFERERkkGMzZuDqxo3QZGRIHYWM7NChu4iPT4OrqzUaNnSXOo7BZDKZQQW6KikJj/75B4+vXjVhKiIiw7BILwIu/fILdg4YgGc3b0odhYiISrj4qCicnDMHO/v3x+MrV6SOQ0YWHBwBAOjSxQcKRfH/M/HK2rVYXb06Dn/yidRRiIi0iv9P32Lg8po1uLphA+4ePix1FCIiKuEs7O3ReMYMVBk4EC41akgdh4xICKEt0oviUPdMmzZdQ0DAanzwwf7X7mvj7g4rR0eYKZUFkIyISD+8J70IqPbuu6jYvj3cGjSQOgoREZVwSkdHNJk+XeoYZAIqlRqjRtXE3r1RaN26nNRx8kytFrh48RHs7Cxeu69v164Ievy4AFIREemPRXoRUO2dd2BuXrSWQCEiIqKixdLSDJ991giffdZI6ij54u/vCED/ZdiIiAobDncnIiKi18pIS0PI6NF4eO6c1FGIclWpkgMA4PHjVDx6lCJtGCKiPGCRXkSoVSrcP3kST2/ckDoKERGVQFfXr8f5pUuxrUsXzupeDD14kIQNG64iPj5N6ij5ZmNjAS8vOwD69aYfGDsWm9u3x9OICFNHIyLSC4v0IuLAuHFY17gxzv/0k9RRiIioBCpTpw78BwxAvQkTIDfj3XLFzebN1zFgwE50775d6ihG4eeXOeT9yWv3vf3XX4jauxcJUVEmTkVEpB/+li0iPBo3xvXff4dMzs9ViIio4LkEBKDzunVSxyATyZzVvVOnihInMQ4/v9LYv/+2XkV6oylTkJGWBscqVQogGRHR67FILyL8+/dH1bfegkwmkzoKERERFSPPnj3HoUN3ARTtpddeFhDggmrVnODoaPXafasMHFgAiYiI9McivYhQcHZ3IiKSQOz584j84w/Uev99KJ2cpI5DJvDnn7eQkaFB1apOqFSptNRxjGLkyJoYObKm1DGIiPKERXoRJIRgjzoRERWIsG+/xZW1a/H0+nV0/O03qeOQCWQOdS8uveiGUiUnI/7WLQCAS/XqEqchIuLEcUXK3aNHsbZRIwT36CF1FCIiKiF8unaFa+3aqDN2rNRRyATS0jKwe/eLArU4FulCCKjVmlz3iQwOxq81auDAmDEFlIqIKHcs0osQcxsbPPj7b9wJDYVGrZY6DhERlQD+ffvi7TNn4Fa3rtRRyATCwmKQmKiCu7sN6td3kzqOUQ0atAt2dovw55+3ct3PxsMDSicnWNjaFlAyIqLccbh7EeJSowY6rlmDss2acZZ3IiIqMLzFSpdarcGRI3fx4EEy3N1t0Ly5JxSKovl7uVkzT0RHj0RExDPI5cXrOqvVGiQnp+PatSfo0sUnx/3KtWyJDx49KsBkRES5Y5FehMjNzFD1rbekjkFERCXA1Y0bIZPLUalHD66L/pKtW69j7NgDuHs3SbvN09MWCxe+gZ49K0uYLO+8vOzh5WUvdQyjM2StdCKiwqRofuxLREREJqNOT8ehiRPxR9++uLphg9RxCo2tW6+jd+8dOgU6ANy7l4TevXdg69brEiWj7PxXpD+VOAkRkWFYpBcx6ampuLphAw5Pnix1FCIiKqbUKhWqDx0K5+rVUblPH6njFApqtQZjxx6AEFmfy9w2btzB105SVpjMmXMCHTtuQUhIlNRRTMLP78Vycvr0pB+aNAmb27VD7Pnzpo5FRPRaLNKLGKHRYNdbb+HUV18hITpa6jhERAa5vX8/Vlatitv790sdhXJhYWODprNm4Z0LF2BmaSl1HEmpVGqcOvUAH398KEsP+suEAO7cScSRI3cLMF3+bNx4Dbt330JMTLLUUUyicuUXPemxsSl4+vR5rvvePXIEUfv2If7mzYKIRkSUK95kVsRY2Nig6ltvwdLBQeooREQGEULg8JQpeHLlCg5PmYK33nyTE5IVciXt+sTFpSA8PBb29pZo2NAdwIvCu2HDtXq3ERWVYKp4RnXz5jNcuvQICoUMnTpVlDoOZu6YCQigNmpneW72ztlQa9SY2XWmQW3a2VnAw8MW9+8n4dq1J2jUyCPHfetPnAhVYiLKcBUDIioEWKQXQR1Wr5Y6AhGRwaL27cPDsDAAwMOwMETt24cK7dpJnIpeFfbdd/Bu2xYuAQFSRzEZIQQiI58hPDwW587FIjw8FuHhcbh//0VPed++fti4sQsAoEKFUvD1dUDp0pYIC3v42rY//PAvXLwYh/ffrwVf39ImfR35ERwcAQBo3twTjo5KidMACrkC04OnY0DlAejYsaN2++ydszE9eDo+7/Z5ntpt27Y8njx5DnPz3AePVu7VK0/tExGZAot0IiIyOSEEjk6bBplCAaFWQyaX4+i0afBu27bE9dYWZnGXLuHQxx/j8KefYtSdO7B1d5c6Ur49f56BS5ceISUlHS1aeAEA0tM1qFp1FdLTde8fl8mASpVKw9Pzv/Wy5XIZbtwYDrVaA2/vn3DvXlK296XLZIClpQJJSen4/vsz+P77M2jf3hsffFAbHTpUKHRLtGUW6d26+Uqc5IVpnadBrVZj1s5ZqPxnZczsNlOnQJ/WeVqe2l21qoORkxIRmR6L9CJKCIFnkZGw9fCAubW11HGIiHL1ci868GJ+DfamFz4KCwv49esHmUxWIAW6sdcbf/QoBefPx73UOx6Lq1efQK0WqFOnDM6ceRsAYGGhQL16bsjI0KBWLVfUquWCWrVcUaOGC+zsLLJtW6GQY+HCN9C79w7IZNAp1DM/Z1qzpiOUSjP8+GM49uy5hT17orBnTxS8ve0xenQtTJxYv1B8KPX4cSqOHLkHAOjWLef1wwvaZx0/w/Xr1zFr5yzM+XMO1Bp1vgp0Q6SnpOBZZCQ0GRkoUzvrkHsiooLEIr2IWt+sGe4fP45eu3ejQvv2UschIsqREAKhH30EmVwOofmv55K96YWPY+XK6LJhg851MpX8rDcuhMCtW/G4cycRTZq4abc3brwOERHPsuzv5KSEu7sNhBDar7VjxwYY/HXXs2dlbN7cNZvcdliwoJU2d6dOPoiMfIZly8KxcuUlREUlIDT0Dj7+uIFB5zOVXbtuQqMRqFHDGRUqOEgdR0cT9yZYf3091Bo1zBXmRinQhRB48uQ5nJxyHtYf/ddf2Na1K8rUq4e3X/pAkYhICizSi6jSlSrh4enTiI+KkjoKEVGuovbtw+N//smynb3phZdMbtqh2Znrjb86bDxzvfHNm7tqC960tAxcvvxYe9/4uXOxOH8+FgkJKtjbWyAu7j3t8XXqlAGAf3vH/+sh9/CwzVKQ5/WDoZ49K6NbN9/XjgDw8XHAt9+2xOefN8XGjdfg6+ugfe7OnQT07r0Do0bVxIAB/lAqzfOUJa+cnZVo1coLLVt6Feh5XydVlYqpJ6ZqH6er0zF75+x8FeoPHiShSpVVSE3NQErK2BxHati4u0Pp5AQrTsxLRIUAi/QiqsU336DNsmUws7KSOgoRUY6EEDg6dWrOO8jlODxpEso2awYLG5uCC0Y6VImJCF+6FAEjRsCqtGknO9N3vfFu3XyhUMjRs2cw/vzzVpZ9LSwU8PUtjadP07Tb1q3rVCD3fisUcrRsWU6vfZVKcwwZUl1n208/XcCpUzE4dSoGEycewtCh1fH++7Xg4+NggrRZdexYER07VoTI7iJI6JOtnyBeFa997FHKA9ODpwNAngt1V1drPH+eAZVKjaiohBzfY7d69fDBo0d5OgcRkbEVrllMSG82rq4s0Imo0FOrVEi8cyfnHTQaPLp0CTt69oRapSq4YKTj4i+/4PAnn2BT69YmP9eRI3dzXW8c0F1vPCDABaVLW6FVKy9MmFAXv/3WARcuvIOkpDE4c+ZtODr+97uwsE3OlpOxY+vg669bwNvbHk+fPse8eafh6/szOnTYjJ07I6FWm/52g/+zd99hTV5vA8e/SSDsvQXcAu69RcVWrVbFWkcdrVVrp62t/b3dTrrs1NptbWuHVmvdtW5U3HsruFBBlrI3JHn/SIlSQBECYdyf6/KCPHmec+4QBO7nnHMfqFpb7IWsD+HbXd/ySMNHWP70cgBiU2N5a+BbzFgzg5D1IWVqV6VS4uenv/EUHp5otHiFEKIiyUi6EEKICmNmYcG4Q4fISkgo9vn4EyfY+vzzpF6/TnZSEjYeHpUcoQBwaNAAt1ataPXMMxXeV0xMxn2dN2tWN95/P7BKJZTl5epqzWuvdeLVVzvwzz9X+Prr4/zzj77Q3O7d0URHP4u9vUWF9L17dxRNmjjh4VF1Zq7odDo0Wg0zB82kLW0Z2GYgTdybcCH+Ap0bdGZO8Bw0Wk2Z2/f3d+bUqZuEhycycKDp94QXQoh7kSS9GotYuZJTixbRaPBg2jz77L0vEEKIShZz6BBWLi54tGtX7PMe7drh1Lgxzk2bYu3qWsnRiQKNg4NpNGRIpRSM8/IqXXJYcJ6FRc39U0WlUjJoUCMGDdIXmvvmm+Oo1SpDgq7T6Zg+fQ+DBzeiUyfPct+o0Gp1jBixjri4DPbsGUPXrnWM8TLKJScvhwHzB/Bsr2d5pM0jbNiwAYCggCAuxF8gNDyUz0d9Xq4+/P2dAQgPT7rrebunTyf24EG6zZpFna5dy9WnEEKUR/WYFyaKlXL5Mlc2bCBy0yZThyKEEEXodDq2PvccPzRuzPnly0s8zycwsFCCnhIZWeXWytYGCoUCpUpV4f0EBvoU2oe8aBzg62tHYKBPhcdSlTRq5Mgnn/Tm/fcDDccOHIjhvff206XL73Ts+Bs//XSKrKy8Mvdx6FAssbEZ2NqqadfO3Rhhl9u3O78lNDyU55c8T3JmsuF4kH8QAKHnQ8vdh79/6aa7xxw4QOTmzSRduFDuPoUQojwkSa/GGg4aRNC8eXSbNcvUoQghRBF56elYublhZmlJ3T59SnXNlY0b+alZMw5++GEFRycAYg8fJmLlSrSask8lvl8F+40XNyhccGzevKBqs768Ijk5WfLEE82wsFBx5EgcEyduwtv7O/73vx1cupR83+2tWXMRgAEDGlSZGQovBL3A2wPf5ucnf8bR2tFwvLd/bwBORJ3gVvqtcvUREKAfST9//u5JeruXXuKhn3/Gu0ePcvUnhBDlJb8BqzGXgADaT52Ke+vWpg5FCCGKUNvZMfyff3j66tVST2VPPH+e/KwsosLCKjVxrK32zp7N2kcfZc+MGZXab8F+4/8dUffxsSu0/Vpt5+/vzOLFA4mKeqZIobkmTX5g//4b99VeQZI+dGjjigi3TMxUZrz7yLsMaj2o0HFPB0+aeTUDYGfEznL14e/vzIABDRg9OuCuRfkaDRpEi/HjcWwo69aFEKZVNW6jCiGEqLGs3dxKfW77l1/G1tubxsHBlTL1ujbT6XS4t2lDzP79tHjyyUrtV6FQlHq/cVF8obnz5xPp2NHTcM7u3VEEBDjj6mpd5HqNRssff5zn7NlbKJUK+vWrV5nhF5GXn8dXO77i+d7PozZTl3heUEAQZ2POEno+lGHthpW5P3t7CzZseLTM1wshRGWTJL2ay83I4MbeveSlp9PkkUdMHY4QQgAQe+QIzgEBZdr73H/EiEKP06KjsfP2NlZo4l8KhYIeISF0nT4dlbrkRMnYPvzwICdOxPPee4E0auRY6v3GReFCcxkZuYYbGrm5GoYPX0tycg6jRvnz/PNtDYXmVq6MYOrU7YZt77RaHW3a/ML8+X1MNmNh+prpzN04l79P/s3mVzaXWBBvRPsRONs4M6jVoGKfN7a8rCySL1wgPycHr44dK6VPIYQojtyuruaidu1iRb9+7HztNVOHIoQQgH5v9FWDBvGdtzfxx4+Xq60j8+axqEkTru3YYZTYRFGVmaDfvJnJhx8eYNmycA4ejKm0fmsiG5vb79uNG+l4e9uRk6Phl1/OGgrNTZmyleHD1xbZlz46Op3hw9eycmVEZYfNxtMbmbtxLgDP9nr2rhXre/n3Yk7wHDo16GSUvm/dyiIqKq3E52MOHGBx69b88/jjRulPCCHKSpL0aq5O1644NGxInS5d0OSVveKrEEIYS0pkJOY2NphZW+PSvHmZ29FptVwLDSU/K4tr27YZMUJxYfVqbp45U+n9vvfeAVJTc2nb1p1RowIqvf+aqn59Bw4fHsf+/WN5/PFmqNX6QnNffXWc4jZKKDj28suhd12jbWw3km/w+CJ9AvxC0As82r7ypqB/+eVRXF2/4pVXSq4Wb+vlhZWrK5YuLpUWlxBCFEemu1dzlo6OTL50ydRhCCGEgbOfH5MiIki5cgWVuXmZ21EolQxetozwP/+k2bhxRoywdsvNyGDTpElkJyYyaudOfHv2rJR+r1xJ5quvjgEwd25PlMry7fktClMoFHTu7EXnzl58+mlv3n47jIULT5V4vk4H16+nERYWVSlLDjRaDWMWjuFm+k3a+LbhkxGflOq61KxUQsNDyc3PZUSHEfe+oAQNGjgAd9+GzdnfnxcSEsrchxBCGIuMpAshhDA6hVKJY6NG5W7HzNKS5o8/bpgSq9PpyJQ/osslNyWFun364NSkCd7du1davzNm7CUvT8uDD9ajb9/6ldZvbeTmZk1QUOkS75iYjAqORi9kfQg7I3ZiY2HDsqeXYWluWarrdoTvYOhXQ5m+Znq5+g8I0I+OX7iQjFZbzPQCIYSoQiRJr0FyUlNNHYIQopZLDA9HV9z8WiPQ5uezadIklnTtSnqMrGcuK9s6dRjy5588ceJEpVXQP348nt9/PwvAhx8GVkqftZ2XV+mKNpb2vPLYfm47c9bPAeC7cd/h51n6gnU9/XrS1KspQf5B5GvyyxxD/fr2qNUqsrPzuXZN/l4SQlRtkqTXADkpKfzYrBlfubqSm1E5d8SFEOK/MhMSWNy6NYtbtSLr1i2jt5+dlMT1HTtIuXKFmP37jd5+bWNuZVVpfX388SF0OnjssQDat/e89wWi3AIDffDxsaWkumwKBfj62hEY6FOhccSnxjN20Vh0Oh0Tu09kbJex93W9o7UjZ+ec5Ztx32CmKvsqTZVKSePGjsDdp7zve/dd/uzXj6tSB0MIYUKSpNcAFg4O5KWno83LI6GclZSFEKKs4o4eRWlmhsrCAktnZ6O3b+3mxoitWwletUq2nCwDnU7H6Z9/Jjs5udL7/v77voSEdCckpPKm19d2KpWS+fP7ABRJ1Asez5sXVKH70mu1Wh5f9DixKbE082rGF6O/qLC+SsPfX/9zKTw8qcRz4o8d4+qWLSSeP19ZYQkhRBGSpNcQwatW8XxCQqWuLxRCiDs16N+fZ6KiGPDLL3fdVqk8HBs2pPGQIYbHeZmZ5OfkVEhfNc2NvXvZOGECi5o0IS8rq1L7trFR8847XWnc2KlS+63thg3zY8WKIXh72xY67uNjx4oVQyp8n/SPNn3E5rObsVJbsfyZ5dhYlH1qfW5+LgevHCxXPP7++u+/u42kt372WQYsXkz9fv3K1ZcQQpSHVHevITzbtzd1CEIIgaWjI5aOjpXSV3ZyMqsGDcLa3Z3By5ejNJNfaXejycnBtUULvLp0qbSp7lFRadSpYyuV3E1o2DA/goMbExYWRUxMBl5eNgQG+lToCDrAnot7eGf1OwAseGwBzb3Lvh1jTl4OHq96kJKVwtUPr1LXpWzV6Pv0qUt6eh4PPlivxHPq9+1b1jCFEMJo5C8aIYQQ5ZYRF4eNh0el9nnrzBliDx/GzNKSpIsXcQmQfbfvpm6fPow/eZK8SqpdkpenIShoGXZ2av74YxB+fsZfAiFKR6VSVso2a3dysXGheZ3mtKjTgok9JparLQtzCwI8Azhw5QCh4aGM7za+TO307VtfdhYQQlQLMt29Bjn7229seOIJEk6fNnUoQohaJOHUKb719mbtyJHotNpK69e7e3eGrFjBqB07JEEvJYVCgdrW9t4nGsEPP5zi4sVkoqPT8fKqnD5F1RHgFcD+N/fz3ePfGWX5S1BAEACh50PL3dbd5Gdnk3DyJDf27avQfoQQ4m4kSa9Bzv7+O2d//ZXroRX7C0wIIe50dcsWdBoNOq0WhbJyf600GjQI9zZtDI9z09Iqtf/qIPPmTS6uWVOpN1DS03OZPXsvADNmdMXOTl1pfQvTikuNM3xupbbC1tI4N2iC/P9N0sNDy7XNY0pKDgcPxnDzZmaxz988c4bFrVuz5tFHy9yHEEKUlyTpNUjzxx+ny/Tp+ATKHrRCiMrTYdo0njx9mh4hISaNI+niRX5u2ZIj8+ebNI6q5vjXX7N66FDWjx5daX1+9tlh4uIyadTIkcmTW1Vav8K0DkcepsGbDQhZH4LWyDeFujfujrnKnGuJ17hy80qZ2xk0aCWdO//Oli1Xi33e1ssLKzc3bDw9y3UzQAghykPWpNcgTceMMXUIQohayrV52YtCGcultWtJvXqVE998Q6unn67UfcCrMjNLSywcHGhSSSOD8fEZfPzxIQDee68HarWqUvoVprfq2CqycrM4fv240Xd4sLGwoVODTuy5uIfQ86E0dGtYpnb8/Z3ZvTu6xArvtnXq8EJ8fHlCFUKIcpMkXQghRJnotFryc3KqTDLc/pVXUCiVBIweXWViqgo6vfYabZ57DrNK+pq8++5+0tPzaN/egxEj/CulT1E1vPfIe7So04IBLQdUyDaMQf5B+iQ9PJRJgZPK1MbtbdhK3itdCCFMTaa71zDa/Hxijxzh1rlzpg5FCFHDXf7nH7739eXABx+YOhRAXxSt/csvF6oyX9n7gVdVaju7StmiTqPRcuSIfk3y3Lk9Zeu1Wmh059E4WjtWSNvGWJceEOACwPnzJe+VLoQQpiZJeg0T9vbb/NahA0dlTaYQooKFL19O1q1bZN26ZepQinV12zYWNmjAjf37TR2KScQdPVrpN2xVKiW7d49m+/aRPPBAyXtRi5rjZNRJHv3mUW6m3azwvro26oraTM2N5BtExEWUqY2CkfSIiES02uIT/YMff8yffftyce3aMscqhBDlIUl6DVOnSxcsHBxQqGQNoBCiYj30448MXb2ati++aOpQinX0iy/IjIvj8GefmToUk9g+dSo/NWvG6Z9/rtR+FQoFQUGVuye3MI307HRGfTeKlUdX8tpfr1V4f1ZqK7o27AqUfSu2Bg0cMDNTkpmZT3R08btB3Dx9mqtbt3Lr7NkyxyqEEOUhSXoN02jwYKYkJvLgV1+ZOhQhRA2nVKloHByMQ72qOWL68JIldJk+nYG//mrqUCrV1a1b+bFpU3RaLSoLC+r361cp/f7882nS0nIrpS9RNUxZMoXzseep41iHjx79qFL6vHPKe1mYm6to1MgRKHldesuJExnwyy80Hjq0TH0IIUR5SZJewyjNzCp9n2IhRO2i1WiqxdZEahsbesyZg5mFheGYJrdmJ5E6nY5db71F4vnzaPLyePraNWzr1KnwfrdsiWTChI00a/YT2dn5Fd6fML3FexezeN9ilAolSycvxdXOtVL67RPQB4Ad4TvK/HNo6tR2fP55EI0bOxb7vG+vXjR//HFcAgLKGqYQQpSLZHM1WHX4I1oIUf2c+PZbfm3fngurV5s6lPty/Jtv+KVdOzJvVvzaWVOJ3LyZuEP67c/iDh0i/tixCu9Tq9XxxhthADz6aBMsLWXjmJrufMx5nv/9eQBmD5lNT7+eldZ3pwadcLByoLF7YxIzylb87bnn2vDyy+2pX9/ByNEJIYRxSJJeA8UeOcLSwEBWVNIURyFE7XJq0SLijx0j7fp1U4dSarlpaRx4/31unTnD2V9+MXU4FUKn07H1+efh362vFCoVu6dPr/AbtsuXh3P0aBx2dmrefrtLhfYlTC8rN4uR340kMzeTB5o+wJsD36zU/i3MLYj/LJ49b+zBxdalQvrIz8kh/sQJru/aVSHtCyHEvcjt7hrIwt6e6N27UVlYkJ+TU2iqpxBClNeILVs4/dNPNB8/3tShlJrazo7hW7ZwcfVq2r/yCvn5NWNKdnZyMpaOjoB+FD3l8mXDczqNhrhDh4jcvJkG/ftXSP+5uRrefls/iv7aax1xc7OukH5E1fHKslc4FX0Kdzt3fpv0Gypl5ReqVZupy3V9Xp6G06dvcvVqKkOHNinyfOrVq/zSpg1qOzteSk0tV19CCFEWMpJeAzk2bsyAX37hyVOnUKnL94tMCCH+y8rFhY7/+x8W9vamDuW+uAQE0PmNN1D8O9Ks0+nQVtNkXavRsGLAAL52cyP5yhV0Oh27p08vUpOkokfTv//+BJcvp+DhYc0rr7SvkD5E1bHs0DK+2/UdCoWC35/6HU8HT5PGk5yZjFarve/rUlJyaNfuVx55ZA2ZmXlFnrfx9MTawwOHhg1rfB0LIUTVJEl6DaRQKGj++OM4NWli+GNUCCHKqybVudBqNCR89x2bJ05EV4Y/8itbVmIi13fuNDxWqlRoc3PR5udzPTTUsBb9v6/lztF0Y0tLy2XOnH0AzJrVDRsbuSlck12Kv8TkXyYD8NaAt3iw2YMmi0Wn0xH0SRAuL7twKvrUfV/v6mqNs7MlABcuFK3wbmFvz/OxsYw/flwGO4QQJiFJuhBCiFLZ/c47rHvsMeJPnDB1KOWWcOIEKVu2EL5sGdF795o6nLu6efYs33h4sGrwYPKzsw3He338MZMuXKDFhAnsnj4dStrZQ6mskNH0rKw8+vWrj7+/M5MmtTRq26JqycnLYdT3o0jLTqNH4x7MGjLLpPEoFAoszS3R6rQcijxUpjb8/Z0BCA8vW/E5IYSoSLImvYbS5OZyad06Yg4epOcHH8i2bEKIcsnPyeHEt9+SnZhIs7FjcW/d2tQhlYtHu3Z4vvwybdu2xadHD1OHY5CdnMzF1asxs7IiYNQoQD9N38bTE0sXF9KionBq3BjQvwbQvzdp165BSTMCtFrSrl9Hk5tr1Bol7u42/Pbbw2Rm5mFuXvnrkkXleX/D+xy5egQXWxeWTl6Kmcr0fz5+OuJTfnjiB7ydvMt0vb+/E/v23eD8eUnShRBVj+l/yoqKoVCw4fHHyc/Kovn48bg2a2bqiIQQ1ZiZhQUjt23j3JIlNBg40NThGIVdYCB+d7wWrUaDUmXaZPPCqlVsmjgR15YtDUm6QqnkiRMnsHJ2LvYaMwsLxh06RFZCQontWru7V1gRUWtr8wppV1QdL/Z5kWPXj/FMz2fwcfYxdTgANKtTvr9rbo+kF53uDnD0iy+4uHYtLSdNouno0eXqSwgh7pck6TWUytycZo8/jtLMTNZTCSGMwr1NG9zbtDF1GBUiNy2NVcHBNB09mlaTJ1dKnxfXruXkwoW0nDiRJo88AkCToUM59sUXNBk2DG1+Pkoz/a/pkhL0Ava+vtj7+lZ4zAAXLyYxc+Ze5szpTqNGjpXSpzAtVztX1rywpkbVuQkIuPt096QLF7i2bRtenTtXZlhCCAFIkl6j9fvuO1OHIIQQ1cKZX37hemgo8ceO0eTRR++ZFJdFbloa5ra2hkTnxt69XF6/HjNLS0OSbunkxBPHjhm9b2N6553dLFsWTlpaLmvXPmLqcEQFycvPY8PpDQxpPQSFQlElE/RVR1fxfdj3DGo1iBeCXriva+9ck67T6Yq8vqZjx+LVuTPubdsaLV4hhCgtSdKFEELc1dYXXsDS2Zm2L76Ijbu7qcOpEG2ef57Ua9fwHzHC6Am6Tqdj/ejRXFy9mnGHDuHWUl9krem4cagsLfEfOdKo/VWkQ4diWLYsHIUC3n236qzlF8Y3Y+0MPvznQ14IeoEvx3xp6nCKFXkrko2nN6JAcd9JeqNGjnz0UU/8/Z3RanWoVIWT9DpdulCnSxdjhiuEEKUmSXoNp9PpSL12DStnZ9R2dqYORwhRzaRFRXHiu+/QaTT4jxxZY5N0hUJBr7lzCx0rbnStNHLT0og7ehTfXr0MbWtyctDk5BC5ebMhSXdr0QK3Fi3KH3wl0el0vP76LgAef7wZrVq5mTgiUZHsLe1RKVX09u9t6lBKFOQfBEDYhTDy8vMwNyt9fQS1WsX//V+nigpNCCHKRUp+13B/DRzIwvr1ubJxo6lDEUJUQ9YeHgxaupT2L79sSC7LSqPRsmPHNZYuPceOHdfQaKru/uTJV67wW4cOxN3n1PO0qCi+dndnRb9+5KSmGo53mzWL8SdP0mHaNGOHWmk2b44kNPQ6arWKOXO6mzocUcHeHPgm4SHhDG8/3NShlKiVTyucbZxJz0nnyNUjRm1bk5tL/PHjXN22zajtCiFEaUiSXsM5NW6M0syMlMhIU4cihKiGVObm+I8YQdDnn5ernZUrI6hf/3uCgpYzZszfBAUtp37971m5MsJIkRrX7rfeIu7oUbY+/zw6nY6rW7fyY7NmXN261XBObkYG55cv5+xvvxmO2Xp7Y9+gAfb16pFy+bLhuHvr1ri1bFkl1/WWhlZ7exR9ypQ21KvnYOKIREXQaDVk5WYZHjdyb2TCaO5NqVTSy08/YyU0PPS+r4+OTmPFinA2b44s8lzWrVv80rYtK/r1Q6vRlDdUIYS4L5Kk13BdZ8zgxZQUOv3f/5k6FCFELbVyZQTDh68lKiq90PHo6HSGD19bJRP1vt99R9OxYwn+6y8Adr31FonnzrHrrbfQ6XQARG7cyPpRo9j9zjuGYwqFgsd27mRieHiNqoS/bNl5TpxIwN5ezVtvyTrdmuq9v9+j8/udORdzztShlFrBlPeyJOkbNlxhxIh1fPbZ4SLPWbu5YePlhVurVuSmpZU7TiGEuB+yJr2Gs3aTNYNCiLLZ9NRT+PTqhf/IkWXeY1uj0TJ16nb+zWEL0elAoYCXXw4lOLgxKlXVuW9sYW/Pw/+OkF/ZtIm4Q4cAiDt0iMjNm2nQvz8NBgzArVUrGgwcSH52NuZWVkDN/Lk7eHAj5szpjr29GhcXK1OHIyrAjvAdzF43G61Oy5GrR2jq1dTUIZVKUIA+Sd9zcQ+5+bmozUq/7ay/vxNQ/DZsSjMznrtxwzhBCiHEfao6fxEJIYSoMmIOHODUokVsfuopclJSytxOWFhUkRH0O+l0cP16GmFhUWXuoyLpdDp2T5+OQnn71+Xu6dPR6XSYW1sz/sQJen7wgSFBr6lsbdVMn96VqVPbmzoUUQES0hIYs3AMWp2WCd0nMK7LOFOHVGrN6zTHzc6NzNxMDl45eF/XFmzDdvVqKllZeRURnhBClIkk6bXA5Q0bWD10KIc/+8zUoQghqgmHRo3o8e67tHv55XJVdI+JyTDqeZUtcvNm4g4dQqe9XeSuYDS9NsjJyUerLWYahKgxtFotT/z4BDEpMTT1asqC0QtMHdJ9USgU9PbrDdz/lHd3d2scHCzQ6eDixWTjByeEEGUkSXotkHrtGhfXrOHyhg2mDkUIUU1Yu7rS5e23i2xLdr+8vGyMel5lMoyiq1SFjitUKsNoek337rv76djxN/bsiTZ1KKKCfLL5Ezae3oiluSXLn1mOjUXV+794LwVT3kPP31+SrlAoCAjQj6YXN+X9xPffs/yBBzj5ww/lD1IIIe6DJOm1QP3+/en18ccEfvCBqUMRQtQygYE++PjYlvi8QgG+vnYEBvpUYlSlYxhF/09lZ51GUytG02Ni0vnss8McPRpHQkKmqcMRFWDvxb28teotABaMXkAL7xYmjqhsCorH7b20l+y87Pu69va69KQiz6VGRnJt+3YSTp4sf5BCCHEfJEmvBRwbNKDj//6HV8eOpg5FCFHFafLy2PrCC8QcvL+1nSVRqZTMn9+H4nYeKzg2b15QlSoaB7dH0VGWEJdSWeNH0+fM2UdmZj5du9YhOLixqcMRRpaYkcjohaPRaDWM7jSaST0mmTqkMvP39MfTwZOc/Bz2Xdp3f9f6lzyS7jd8OAN/+41WTz1llDiFEKK0qtZfRUIIIUzqwsqVHP/6a1YNGYImzziFlIYN82PFiiFFRtR9fOxYsWIIPXv6cOBAjFH6MhZNbi5p167BHWvRC9FqSbt+HU1ubuUGVkkiIhJZuFA/ejh3bs9qu7+7KJ5Op2PizxO5lniNxu6N+Xbct9X6PVYoFGXeim3YsCb89dcQZs7sVuQ5j3btaDZ2LG6tWhklTiGEKC3Zgq2WyMvKIubAAbJu3sR/+HBThyOEqKJcmjen2RNP4Ozvj8rcvNztbd16lebNXRg2zI/g4MaEhUURE5OBl5cNgYE+REen06XLEm7dymLfvjEEBLgY4VWUn5mFBeMOHSIrIaHEc6zd3cu8NV1V99ZbYWg0OgYPblQllyKI8lmwfQFrjq9BbaZm2dPLsLeyN3VI5fbygy/zRNcn6N64+31dFxDgUmV+7gghRAFJ0muJuMOHWR4UhI2nJ36PPlqt75gLISqOW4sWDFy82ChtpabmMGrUOjIz8wkLe4wOHTzp3btuoXPc3a1xd7fm0qVkBg1axf79Y3B1tTZK/+Vl7+uLva+vqcOodPv33+Cvvy6gVCp4//0epg5HGNnhyMP878//AfDpiE9pV6+diSMyjk4NOhm9TW1+PgmnTpEZF0eDhx4yevtCCFESme5eS3h27IhDw4b49OpFXqYUABJCVLwFC46RmJhNvXr2tGlT/DZulpZmrF4dTP369ly6lMwjj6whJye/kiMVd/rllzMAjB/fnBYt3EwcjSiPWWtnEbI+pNCxTzZ/Qp4mj6ZeTUlIK3mmSG2ybdtV5s49wPnztwodz8/O5td27fhrwABy09NNFJ0QojaSkfRawszSksmXLpk6DCFEFZV16xbHv/6aVk8/jY2HR7nbS0nJ4ZNPDgEwc2ZXzMxKvifs7m7D338Po2vXJezeHc1TT23ml18GyIwfE/nyywfp3duXrl3rmDoUUU4qpYoZa2YAMH3QdAB+mfgL8anxhIaHYqaqWX8Gnrh+giUHltDQrSHP9Hqm1Nd9+ulh/vnnCk5OloWmvqttbXFs1Ai1vT25qamobUveqUIIIYxJRtKFEEJw8ocf2DNjBquDg43S3rx5R0hOzqFZMxdGjvS/5/nNmrmyYsUQVCoFv/12lvfe22+UOMT9UyoVjBwZgK9v9V+nXNtNHzSdOcFzmLFmhmFEfe7GuYSGhzIneI4hca8pjl07xkebPuLnvT/f13V3q/D+1MWLPHH0KLZ15KaVEKLySJJeC+WmpZk6BCFEFeParBleXbrQ6pnSjz6VJCkpm88+OwzArFndSr29Wt++9fnqqwcBWLz4DBkZNbNyelV1/Hg86enyNa9ppg+aznO9nmPGmhlYPGfBjDUzamSCDvBA0weY0H0CL/V56b6uu9te6UIIYQo1a56TuKv8nBx+79yZm6dO8VxcHNaurqYOSQhRRTQaPJhGgwcbZd/vzz47TGpqLi1buvLoo373de0zz7RGp9MxYoQ/NjbqcsciSic7O5/g4FVkZ2vYuPFR2rYt/5IHUTVk5GSw6vgqAHLzc1GbqWtkgg7g6+zLj0/+eN/XFYyknz9fdCRdCCFMQUbSaxEzCws0ubnotFrijhwxdThCiCrIGOvAlUoFlpZmzJ7dHaXy/tt79tk2uLhYGR7n55ewV7kwmq+/Ps61a2mYmysJCHA2dTjCiGwsbOjl1wsAtUpNbn5ukWJytV1Bkn7lSkqRwpVnfvmFZX36cGTePBNEJoSorSRJr2Ue/u03nouJoUH//qYORQhRBSRduMD5ZcvQ5OUZrc3Zs7sTGTmZoUMbl7uthQtP0rHjb6Sk5BghMlGc5ORsQw2AOXO6Y2VlbuKIhDEUzIoJWR/CskPLmD1kNjnf5hRZo17TaLQajlw9wuK9pd9K0svLBltbc7RaHZcuJRd6Lj06muuhocSfOGHkSIUQomRVIkn/6quvqF+/PpaWlnTu3JmDBw+WeO7PP/+MQqEo9M/S0rISo63ePNq1w8bT09RhCCGqiMOff876xx5jixHWot/Jw8Om3KPyqak5zJq1l+PH4xk1ap2MqFeQjz46RGJiNs2aufDEE81NHY4wgpNRJ+nyQRdeXf6qYQ36jMG3q7zX5EQ9NiWWDu92YOLPE0nOTC7VNQqF4o7icYXXpTccPJiHf/+d9lOnGjtUIYQokcnXpC9btoxp06bx7bff0rlzZ+bNm0f//v0JDw/H3b34fXXt7e0JDw83PJZteoQQomwc6tfH2sODZo8/Xu62fvzxFE2buhht6y57ewvWrh1Kz55/sGlTJFOnbufLLx+Qn/lGFB2dxrx5+uVPH3wQeNet8kT1cDLqJH0+7cOt9FukZ6cXWySu4LFGqzFFiBXK28mbJu5NuBB/gV0RuxjSZkiprvvqqwextFQZkvUCbi1a4NaiRUWEKoQQJTL5b+PPPvuMyZMnM2HCBJo1a8a3336LtbU1P/5YcuEPhUKBp6en4Z+HEfb0rSpmrZ1V4p3tkPUhzFo7q9x9hK9YwcZJk4g9fLjcbQkhqrdOr73GM9eu4du7d7naiY3NYMqUbXTrtoSDB2OMExzQvr0nv//+MAqFft30ggXHjNa2gNmz95GVlU/37t4MHtzI1OGIcrozQe9YvyN73thTYpG46YOmM2vIrMoNsJL0CegDQGh4aKmv6dzZi9at3bG0NPn4lRBCmHYkPTc3lyNHjvDmm28ajimVSh588EH27dtX4nXp6enUq1cPrVZLu3bteP/992nevPgpejk5OeTk3F7LmJqaCkBeXh55RlyDaTQ6mLFmBhqNhtf6vgboY31vw3vMXj+bmYNmljvuc0uXcnHlSuwbNMCldWtjRC3uouD9qpLfb+K+1Nj3UqFAm59/7/Pu4oMP9Mlely5etGnjYtSv0cMP1+eDD3rwxhu7eeWVUOrWteHhhxuWq80a+17eB61WR2ZmLgoFvPdeN/LL+T1gKvJe6p2MOkn/+f25lXGLDvU68PeUv7Ext6lWXxdjvZeBjQP5btd3bD+/vdxt6bRaEk6cICMmhnr9+qE0kyS+NOT/Zc0h76Xx3M/XUKEzxn47ZXTjxg28vb3Zu3cvXbt2NRx/7bXX2LlzJwcOHChyzb59+7hw4QKtWrUiJSWFTz75hF27dnHmzBl8fHyKnD9r1ixmz55d5PiSJUuwtrY27gsykmURy1gasZTRfqMZ5TeqyOPyStu7l5xLl7Dt3BlLv/vbHkkIUTPkXLmCTqfDsmH5kl2AxMR8nnkmkrw8HbNne9O6tfF/tup0Or7+Op4tW1KxtFTwxRf1cHeXAmfGEBOTi5eXbHdXnUWmRjJ933TS8tJo4tCEmV1mYmtua+qwTCY5J5kntzwJwC/9fsFebX/Pa7KytGzalEJCQh5PPeVmWFaj02i4OGIEaLU0+PFHzJxl9wMhRNlkZmYyZswYUlJSsLe/+8+lapek/1deXh5NmzZl9OjRhIQUnSZe3Ei6r68vN2/evOcXx5TeXv02H2/+GCVKtGiZOWgmbw9829RhiTLIy8tjy5Yt9O3bF3NzSSqqs5r0Xq4eMoSrGzfS85NPaPvSS+Vq6+WXd/D11yfo0aMO27YNr7A143l5GoYMWUNQkC//938dytVPTXova7va/l6ejDrJQ188xM30m3So14ENL27A0drR1GGViTHfy9YhrTkXc45lk5fxSNtH7nl+ZmYejo5fAxAdPRk3t9s3G5d06oRCoWDAkiU4NpJlIaVR2/9f1iTyXhpPamoqrq6upUrSTTpnx9XVFZVKRVxcXKHjcXFxeJayArm5uTlt27bl4sWLxT5vYWGBhYVFsddV5W+0MZ3H8PHmj9GiRa1SMyt4lqlDEuVU1b/nROlV9/dSq9Fg7eyMSq2mSXBwuV7LtWup/PDDaQBCQnqgVlfciKy5uTmbNo1ApTJeOZXq/l6WhU6nIyRkH+PGNaNhQ0dTh2M0tfG9vDNB71i/I5tf2VxtE/Q7GeO97BPQh3Mx5wi7GMbITiPveb6Dgzl169px7Voaly+nUaeOg+G58cekFkZZ1cb/lzWVvJfldz9fP5MWjlOr1bRv355t27YZjmm1WrZt21ZoZP1uNBoNp06dwsvLq6LCNIl1J9cZPs/V5Bp9mxSdVkvCqVPcPHPGqO0KIao+pUrFw7//znOxsTg1Lt9e5u+/f4DcXA1BQb707l3XSBGW7M4EPT09l48/PohWa7IJYdXS+vWXmTlzL+3a/Up6eq6pwxFldDLqJA98+oBhBL2mJOjGEuQfBNxf8biAABcAzp9PrJCYhBCitExe3X3atGksXLiQxYsXc+7cOZ577jkyMjKYMGECAE888UShwnJz5sxh8+bNXL58maNHjzJu3DiuXr3KU089ZaqXYHQh60OYsWYGg1sOBsDFxsXo+5nuf/99FrdqxYEPPjBam0KI6sXSyancbXTu7EndunbMnt3dCBGVnlar48EH/+S113bx1lthldp3dabRaHnjjV0APPdca2xtZS16dfTfBH3LtC2SoP9HL79eAJy5cYb41PhSXePvr/+ZGB4uSboQwrRMnqSPGjWKTz75hBkzZtCmTRuOHz/Oxo0bDduqXbt2jZiY29v5JCUlMXnyZJo2bcrAgQNJTU1l7969NGvWzFQvwagKEvQ5wXP4ecLPWKosuZVxi4ndJxo1Ua/TpQvmNjYoVCqjtCeEqB7ijh0j8+ZNo7U3YUJLLl58isDAooU7K5JSqWDKlLYAzJ17kEWLTlVq/9XVL7+c4ezZWzg5WfL6651MHY4oo//78/8kQb8HVztXWvm0AmBH+I5SXVOwR3p4eFKh4+eXLWNZUBD733vPqDEKIURJTJ6kA0yZMoWrV6+Sk5PDgQMH6Ny5s+G5HTt28PPPPxsef/7554ZzY2Nj+fvvv2nbtq0Joq4YGq2GOcFzmD5oOnaWdgTWCQT0U97nBM9Bo9UYpR/f3r15MTmZgYsXG6U9IUTVp9Pp2DBuHN/5+BC5ZYvR2jU3N83NvnHjmjF9ehcAnn12C6Gh10wSR3WRlZXHjBl7AXj77c44OlqaOCJRVkufXsrE7hMlQb+H+53yfjtJLzySnhkfz/UdO4iTtelCiEoimz1WMbOGzCr0uG/dvmy5voU/D//JjU9u4GxjnK0/ZJ9PIWqfrJs3MbO0RGlmhlen8o2ivvPObho3dmTcuGaYmZnufu/s2d25cCGZP/44z7Bha9i/f6zhD21R2JdfHiMqKg1fXzteeKHm3NyuLZIzkw0JubONM4ueXGTagKqBoIAg5m+bX+okPSBA/7Pj8uUU8vI0hhuQ9fv35+ElS3D296+wWIUQ4k5VYiRdlKyJYxNa+bQiJz+H3/b/ViF9mHAXPiFEJbJ2c2Pc4cM8efo0Fg4O976gBBERiXzwwQEmTNjIiROlW+tZURQKBT/99BBdu9YhOTmHhx9eyc2bmSaNqSpKSsrm/ff125qGhHTH0lJu1FYnp6NP4/eOH1+FfmXqUKqVXn696FCvA4NbDS7VTERvb1sOHRpHYuKUQjOEnP38aDp6NB7t2lVkuEIIYSBJehWnUCiY1H0SAAvDFho1ob559izL+vThj8BAo7UphKjaFAoFDvXrl6uNOXP2odXqGDy4Ee3bl267zIpkaWnG6tXB1K9vT0ZGHjduZJg6pCpHrVby8svt6dq1DuPG1YwaLrXJ6mOrSUhL4Oc9P5OXn2fqcKoNR2tHDr1ziI9HfIxKee9lOQqFgg4dPLGzk4KKQgjTkiS9GhjdcTRWaitOR5/mwOUDRmvX0smJ66Gh3Ni3j5yUFKO1K4Soem6ePYs2P7/c7Zw7d4slS84BMHt2t3K3Zyzu7jZs2PAoBw+OpVUrN1OHU+XY2KiZObMbe/aMNuo+86JyvP3w2ywYvYDNr2zG3Ez2Ka5sOp2O2CNHuLR+PfnZ2aYORwhRC8hv6ipKo9Gyc2cUu3alceJQOsPbDQf0o+nGYuvlxcBff2X8qVOo7eyM1q4QomrJy8rij8BAFjZqRPKlS+Vqa/bsveh08MgjTWjb1sNIERpH06Yu+PraGx7HxcmI+n8pFApThyBK6ULcBbLz9AmhQqFgSp8pONmUf9vE2igjJ6PUFd4PHIjh+ee38OmnhwzHFAoFy4OCWDV4MKnXpEClEKLiSZJeBa1cGUH9+t/Tt+9ffPZZLH37/sXGee4A/HHoD1KzUo3WV7Nx43Bt1gyFUr4VhKipbp09i0KpRKFQYF+Oqe6nTiWwfHk4ALNmVZ1R9OKsXBlBw4YLWb78vKlDMakzZ27SpcvvbN8uiUV1cjr6NN0+7MbQr4YaEnVRNlm5Wbi+4krQJ0Fcu3Xv/wdXrqTwzTcnWLXqYqHj7m3a4NGuHZrc3IoKVQghDKRyTBWzcmUEw4ev5b9LzxPOeIC/O5aeCsJjw+nYoKNpAhRCVDue7dvzzPXrJF28iFJV9u3SCkbRR4zwq/JTynfvjiYzM5/x4zdSr54DnTt7mTokk3jzzTAOHIjhq6+O0adPXVOHI0rhdPRpgj4J4mb6TRLSEsjKzcLSXLbLKysrtRWtfFoRmxLL9aTr1HW5+/8Df3/9bIX/bsP22K5dFRajEEL8lyTpVYhGo2Xq1O1FEnQAdArYPAlrJx/azW9vtD61Gg2X//6bG3v30n3OHFRqKZYiRE1kZmmJW4sW5WrjpZfakZiYzcyZVXsUHeDjj3tx4UIS69dfZsiQVRw4MJb69cte0b660Gi0hIVFEROTQUJCJuvWXUKlUvD++1IgtDq4M0FvV7cdW6dtlSnuRrDllS3YWdqVarmHn5/+633zZhaJiVk4O1tVdHhCCFGEzHGuQsLCooiKSi/5hDRnoq5lEhYWZbQ+FUolmyZO5ODcucQfO2a0doUQVUNadLTR2urZ05ft20fRvLmr0dqsKCqVkqVLB9GmjTvx8ZkMHryK1NQcU4dVoQqWSgUFLWfMmL+ZOlW/N3SfPnVl7/hq4HT0afp82kcS9Apgb2Vf6noMNjZqfHz0dXrCw5MqMiwhhCiRJOlVSExM6YocRUWncDLqpFH6VCgUBIwZQ6vJkzG3tTVKm0KIqiH9xg0W1q/PsqAg8jLLvne4Mbd+rEy2tmrWrXsELy8bTp++yahR68jP15o6rApRsFSquBu9W7deZeXKCBNEJUqrIEFPSEuQBL0CabQacvPvvaY8IEB/U+v8+VuGYxfXruWP3r0Je+utCotPCCEKSJJehXh52dz7JNskXjnQlx5ze5CefZdR9/vwwBdf0O/773Ft3two7QkhqobrO3ei02rR5udjbm1d5nYee2w9b7yxi8TELCNGVzl8fOxYt+4RrK3N2LgxkkWLTpk6JKO761Kpf738cigaTc28QVHdSYJeOd5Z9Q5ur7jx675f73nu7XXpt0fSs5OSiNq5k7gjRyosRiGEKCBr0quQwEAffHxsiY5OL/aPLYUCvJ18sbS1IzlLw7mYc1JATghRoqajR+PdvTvZSWWfsrl//w2WLw9HpVIwaVLLark+s317T37//WF27Yriqadamjoco7vXUimdDq5fTyMsLIrevaV4XFVyJvpMoQR9y7QtkqBXEIVCQVJmEqHhoUwKnHTXcwuWh9y4cfv/lW+vXjy8ZAmOjRtXaJxCCAGSpFcpKpWS+fP7MHz4WhQKik3U58/rQ4tufajvWh+1mXGLvKVFR6O2tcXCoeYXVxKitrCvWxf7umVPzGbO3AvAE080p0mT6ps8DB3ahKFDm5g6jApx11omdyjtkipROc5EnyHo06BCCbqzjdQOqChB/kG8+/e7bD+/HZ1Od9c16k880Zxx45rh5HS7qr5D/fo4lGMLSyGEuB8y3b2KGTbMjxUrhuDtXXR9+Ouvd2LYMD/8PP2MnqCvGzWK73x8iPjrL6O2K4QwjZzU1HK3sXt3FJs3R2JmpuSdd7oYIaqqITdXw0svhXLlSvUuJHf6dAL/9387eOml7aU6v1RLqkSlkAS98nVt1BW1mZqYlBgi4u5eo8HBwaJQgi6EEJVNkvQqaNgwPyIjn2bLlkeZNs2TUaP8APjrrwvk5moM52m1WiJijVMMyKFhQxRKJSmRkUZpTwhhOjGHDvGNlxfbXnqpXEXfCkbRJ0xoQcOGjkaKzvSmT9/Nt9+e5N13b1S70eVbt7L48sujdOjwKy1bLuaTTw6TlJSN8i6/zRUK8PW1IzDQp/ICFXeVr81Ho9VIgl6JrNRWdG3YFYDQ86FlaiPu6FEurVtHblqaMUMTQogiJEmvolQqJb16+dCzpx1ffdUHT08b2rVzJz1dX5X0SsIVGr3ViC4fdCErt/zFnDq8+ipTkpLoMWdOudsSQpjWhZUryc/MJCc5udTbDv3Xjh3X2L79GubmSt5+u7ORIzStN97ojJ+fE7du5TNs2FoyM/NMHVKpREWl4eX1DS++uJ0jR+IwM1MydGhjVq0KZunSQSgU+oT8TgWP580LQqWSX/lVRWvf1uz8v52SoFeyPgF9AAgNv3eS/sknh3jooRWEhl4zHFs1eDCrhgwhMUJ2SxBCVCxZk14N2NtbcPr0k7i43C7YVNelLlqdlqTMJP46+hfjuowrVx/WrlV/32MhROkEvv8+DQYMwNrNrcxtvPvufgCeeqol9erVrDoVTk6WrF49hM6df+XIkXgef3wDf/45BKWybDc0KoJOp+P48XhOnbrJE0/od97w8bGjVSs3dDoYP745o0cH4OZ2u2q/mZmSqVO3F1qj7uNjx7x5QQwb5lfpr0EUdib6DEmZSfRo0gOAFt4tTBxR7RPkH8RMZrIjfMc916UfOhTLpk2R9O1bj6AgfV0Pt9atsfHyQqeVnRKEEBVLkvRq4s4EHUClVDGpxyRmrp3JwrCF5U7ShRA1h0KhwLdnz3K18eOPD/HBBwd4662asxb9To0bO/LGG3WYNesGK1de4O23w/jgg/J9zYwhLi6D338/x88/n+bUqZtYWpoRHNwYBwcLALZvH4m9vUWx1w4b5kdwcGPCwqKIicnAy8uGwEAfGUGvAi7GX6TPp33IyM1g+6vb6dSgk6lDqpU6NeiEldqK+LR4zt44S3PvkreeLW4btkc3bKjwGIUQAmS6e7Vz7VoqY8f+zalTCUzsPhGlQsmuiF2Ex4aXv+3t21k7YgT733vPCJEKISqbVqNBq9Hc+8RSqFvXnm++6YuPj51R2quKmje34rvvHgTgww8P8uOPptlDPScnnxUrwhk0aCXe3t/y6qs7OHXqJmq1isGDG5KcnG04t6QEvYBKpaR377qMHt2U3r3rSoJeRdRxqEMrn1b4efjR2F228DIVC3MLujfqDtx7ynvBNmzh4YkVHpcQQvyX/PauZt54YxdLlpxj2rQdeDt5M7DlQAB+CPuh3G2n37hBxIoVXFy7ttxtCSEq34VVq1jk58fJH8r+8yArq3qszzaWceOaMn16FxwcLPD1Nc0NiQULjjFixDr+/vsyGo2Ozp29+OabB4mNfY7ly4fUuOUGtZG1hTVrXljD1mlbZQ26iQX5BwGSpAshqjZJ0quZd9/tgVqtYuvWq6xff5nJgZMB+Hnvz+TklW87obp9+hD4/vsEffaZMUIVQlSyMz//TMrly6RevVqm63U6HUFByxk6dDWRkSlGjq7qmj27OydPjqdv3/oV3ld0dBpz5x5gw4bLhmOjRwdQt64db77ZmXPnJrB//1iefbaNbAFVzZ29cZYPNnxg2GHB2sJaEvQqIChAn6TvCN+B9i5ry/389NPd4+IyDbNZIjdv5o9evdj20ksVH6gQolaTNenVTMOGjkyb1p4PPzzIq6/u4PiJcdRxrMON5BusOb6GkR1Hlrlt2zp16Pzmm8YLVghRqQYvX86533+nwcCBZbp+w4bLHDgQg7W1GVZWtefXg0KhoG5de8PjiIhEXFysitQCKausrDxWr77I4sVn2LLlKlqtjgcfrMfAgQ0B8Pa2IzLy6TJX4hdVz9kbZwn6JIj4tHjsLO2Y0meKqUMS/+pQrwM2FjYkZiRyKvoUrX1bF3uevb0FXl42xMRkEB6eROfOXuSmpxO1axfavNo140gIUflkJL0aevPNznh4WHPhQhLffnOKid0nArAwbKGJIxNCmJK5tTWtJk/Gztv7vq/V6XTMmKHfF33KlLZ4eNgYO7xqISwsii5dljBs2BpycvLL1dbevdE8/fRmPD2/YcyYv9m0KRKtVkePHt6MHh1Q6FxJ0GuOOxP0tnXbMqbzGFOHJO5gbmZOYJNAFAoFJ6NO3vVcf39nnJwsuXVLv9WtV+fODFq6lKDPP6+MUIUQtVjtGSqpQeztLXjvvUCeemoTc+bsY9vBMby34T22ntvK5YTLNHRrWOa283NyiDt8mLSoKAJGjTJi1EKIinKvrYRKY+3aSxw9GoetrTn/938djRRZ9ePsbIlGo2XXriieeWYLP/30UJm/tm+8EUZYWBQA9evb88QTzXniieY0auRoxIhFVfLfBF3WoFdNC0YvwNnG+Z7vzd9/D8PKyszwM8DO25uAxx6rjBCFELWcjKRXU08+2Zw2bdxJScnhj4Vx9G3aF4BFuxeVq93Ec+dY2qMHm59+2mhVooUQFefq1q184+nJrx06cH3XrjK1odXqmDlzDwBTp7bH1dX6HlfUXM2bu7J8+WBUKgWLF5/hgw8OoNFo2bHjGkuXnmPHjmtoNIXXsaan5/LLL2fo1+9P4uMzDMeffbY1Tz7ZnNDQkVy6NJnZs7tLgl6DSYJefTR2b1yq98ba2lxmuQghTEJG0qsplUrJ/PlBbN58lTfe6MTG8MlsPruZH/f8yKzBszA3My9Tu64tW+LUpAmuLVuSk5yMlYuLkSMXQhiLTqdj15tvkhkfT2Z8PEkREWXaH33lyghOnEjA3l7NtGntKyDS6qV//wYsWPAAzz+/lbff3s1nnx3m1q3b26D5+Njy+ed9cHW15Oefz7BiRQQZGfo1qkuXnmfqVP3XcMyYpowZ09Qkr0FUrrM3ztLn0z6SoNcCcceOkR4VhXePHlg6OZk6HCFEDSVJejXWs6cvPXv6AjCk9RDc7NyITYnl71N/M7Tt0DK1qVSpmBQRYcQohRAVJXLzZuIOHzY8tnZzK1M7332nX5f5yivtcXY2TrG06u6559qwYcNl1q+/XChBB4iKSmfEiMJbVTZu7Mj48c155JEmlRmmqGSz1s5CpVQxfdB0w7GCBD0uNQ4Pew9J0KuJpQeW8vWOrxnRYQQvPVB8tfbk5GzGjdtAZGQKJ06MR6VS8vfo0SSGhzMyNJS6vXtXbtBCiFpDkvQawkxpzrNdX0FtpaFzg86mDkcIUcF0Oh27p09HoVKh02hQqFTse+89Gg0Zct/TM9euHcr3359k/PjmFRRt9aPRaDl+PP6u5ygUMHFiSyZMaEG3bnVkWmwtoFKqmLFmBgDTB00vlKADTOg+QRL0aiImJYbdF3djb2VfYpJuZ6dm69ar5ORouHYtlQYNHHFr3RpzOzv5/y6EqFCSpNcAly4lM2bMehIT3ThzZgJqtcoo7eZmZGBubS2/iISogs4tWULcoUOGxzqNhrhDh4jcvJkG/fvfV1tWVuaGKdpCLywsiqio9Lueo9PBuHFN6d79/qvpi+qpYAR9xpoZxKfG8+eRPw0J+hsD3uCDYR+YMjxxH4LbBGNvZU+fgD4lnqNSKWnSxInTp29y/nwiDRo4MnjZskqMUghRW0nhuBrAzc2Kq1dTuXgxmS+/PFbu9nRaLb937coCBwdSr10zQoRCCGPKSU9n44QJRY4rVCp2T5+OTqcrVTtXr6YUKYIm9GJiMu590n2cJ6q/3PxcQJ+ozwmew5ehX0qCXo01cm/EU4FP3XNHHH9//brz8PCkyghLCCEASdJrhIIt2QBmh+zmx+2/M+6HcWi0ZavOrlAq0Wm16DQaYu8YqRNCVA039uxBm5dX5Pido+n3kp+v5cEH/6RVq8WcPXuzIsKs1ry8SrdPfGnPE9VXTl4OPT/qicNLDiRmJAL6RF2l1M9aU6vUkqDXYP7++uUL4eGJJo5ECFGbSJJeQxRsyZaalsXzS5/j9wO/s+nMpjK31/fbb3n62jX8hw83YpRCiLLKTkoiMyHBsBYdZQk/vpXKUo2m//bbWS5eTCY+PhNfX/sKiLh6Cwz0wcfHlpJW+ygU4OtrR2CgT+UGJirMzbSbrD62mleXv8qLS140HLcwtyA+LZ7svGz2XdoHQMj6EDRaDWozNbmaXELWh5gqbFEO8anxLNi2gDnr5pR4zn+T9Ou7dvFHr15snDixUmIUQtROsia9hlCplMybF0Tv3svIPdyDp571p6V3yzK359G2rRGjE0KUR/yJE6weOhTHhg0Zum4dadeugbaEaepaLWnXr6PJzcXMwqLYU/LyNMyZo082XnutI3Z26ooKvdrSb3PZh+HD16JQ6NefFyhI3OfNC0Klknvd1VV0UjRhF8LYdWEXuyJ2cebGGcNz1mprPhv5mWE700XjF+Fu505j98aErA9hxpoZzAmew/RB0w2PgUJV30XVF58Wz0t/vIS12po3BryB2qzoz8KAAH2Sfv68PknX5OQQtWsX2Ykysi6EqDiSpNcgvXr58uijTfjrL7jyZ118npYRHiFqApVaTVZCAgqFguxbtxh36BBZCQklnm/t7l5igg6wePEZrlxJwcPDmhdekBtyJRk2zI8VK4Ywder2QkXkfHzsmDcviGHD/EwYnbgfOp2OywmX2XVhlz4xj9jFpYRLRc5r6tWUnk160tOvJ1rd7Rth3Rt3ByiSoEPhYnJ3PhZVX/M6zXGzcyMhLYFDkYcM7/Od/P2dsbNT4+NjR26uBvc2bRj0xx/Y161rgoiFELWFJOk1zMcf92LdusskJ+eQnJyDk5Nlmdu6tH49l9evp+nYsfgEBhoxSiHEveh0OsPOCi5Nm/LI+vW4t26NpZO+iJG9r2+Z2s3N1RASoh9Ff+ONzlhbmxsn4Bpq2DA/goMbExYWRUxMBl5eNgQG+sgIejVyOvo0/ef150byjULHlQolrX1bG5LyHo174G7vfte2NFpNoQS9QMHjstaCEaahUCjo7debP4/8Sej50GKTdAcHC1JSXjT8PFa7uREwalRlhyqEqGUkSa9hGjRwZO/e0bRq7crms5tYs24N3477FmVJ61fv4sLKlZz+6ScsnZ0lSReiEiVduMDGiRPpv2gRzn760dq6vXsbpe0ffzzFtWtpeHnZ8MwzrYzSZk2nUinp3VtGzaqDbee28eX2L2lXr50hcW7g2oD4tHjMVeZ0rN+Rnn496dmkJ90adcPB2uG+2p81ZFaJz8kIevUUFBDEn0f+ZPv57bwz6J1iz5GtaIUQlU2S9BqofXtPMnMyGfvDWFKyUhjZYSQPNnvwvttpMmwYls7ONBgwoAKiFEKUJHTaNKJ372bbCy8wYssWo7a9fbt+W8W33uqMlZWMoovqKScvh8NXD7MrYhcDWww0HI9LjWP18dVEJUUZkmYbCxv2vr6X5nWaY21hbaqQRRUV5B8EwN5Le8nOy8bS/N4zEONPnCD16lW8unTBxv3usy+EEKIsJEmvoawtrBnZ/jEW7v6OBVu+KVOS3mjQIBoNGlQB0Qkh7qbf99+zbcoUHliwwOhtL1s2mEmTIunVq2zT5YUwhllrZ6FSqoodfS6onH7nqHVGTgb7Lu0zFHk7cOUA2XnZ+id10IxmAPQJ6MPcR+fSy69XoTY7NuhYUS9FVHP+nv54OngSmxLL/sv76e3fu8g5a9Zc5M03d9G+vSe//jqQTU89Rdzhwzyydi2NBg+u/KCFEDWeJOk12PnVTcAV1p9eS0JaAm52bqYOSQhRjPSYGG7s3Yvfo48CYOvlRfBff1VIXwqFgv79G1RI20KUlkqpKrbQWkFhtjcHvMn6E+sNSfmRa0fI1+QXasPdzp2efj0J8AyAKP0xTwdPXnvotUp7HaL6UygUBPkHsfTgUkLPhxabpKtUCs6dS8TcXAWAW6tWKBQKlGrZGUMIUTEkSa/BQl4eSe/P56F1i+LDlV/x6fhZ992GTqcjMTwcbW4ubq1k/aoQxpYWFcWvHTqQfesWo3buxLtbtwrpZ9++GzRt6oyjY9mLSQphLMVVRC9I0D3tPflw44fo7tz3DqjrXNewnrynX0/8PPxQKBTk5eWxIWpDpb8GUXMYkvTwUGYzu8jzBXulX7iQhFar46FFiyo7RCFELSNJeg3Wq5cv7b4bwlG+5tvtC/n48Rn3XUDu6BdfEPryyzQaMoRH1qypoEiFqL1svb3x7dWLW2fPYuXqWiF9ZGTkMnToanJzNWzfPpK2bT0qpB8h7sfjXR4n7EIYM9bM4N2/3yU3P5cejXuw++JuQD8NuSAhD2wSSD2XeiaOWNRUfQL6ALD/8n4yczKL1C5o0MABc3MlWVn5XL+eSr1691dwUAgh7pck6TXczzPeoNWHP5CpvsHcX5bx5pOj7+v6Ol26YGZpiVKlqqAIhah9clJSMLO2RmVurp9+vmgRKBSobWwqpL+vvz5OfHwmDRo40KJFxdwIEOJ+aLVaun3YjZiUGMyUZuTm56I2U/PNuG84H3uewCaBeNjLzSRRORq6NcTX2ZfridfZe2lvkTo+ZmZKGjd25Ny5RMLDkyRJF0JUONnotYZrGeBLa9u+AHyw8gtyc+9vD1ePDh14MSWF4JUrKyI8IWqd+OPH+bV9e8LeestwTG1rW2EJelpaLnPnHgJgxoyuhjWVQlSW9Ox0ft//O2MXjjXsI65UKhnTeQwNXBuQr81HbaYmNz+XVcdWMbz9cEnQRaUqWJcOEBoeWuw5BVPew8MTiTl0iD969mTtyJGVFqMQonaRJL0W+PzZNwFIcznMR/N33Ne1SpUKlRRGEcJoki9fJvnSJSJWrCAnNbXC+/vyy2PcupVF48aOjBvXrML7EwIgNz+X9SfWM2bhGDxe9WDconEsObiEHeE7DOfYW9pz5eYV5gTPIeebHOYEz2HGmhmErA8xXeCi1rqfJF2n0RAVFkbswYOVFp8QonaR6e61QO/m3fCx9iMqM4K8+oeBB8rUjk6nQ6FQGDc4IWoZv2HDeOinn2g0ZAgW9vYV2ldqag4ff6wfRZ85sxtmZnJfVlQcrVbLnot7WHJwCX8e+ZNb6bcMzzV2b8zYzmPx8/AD9FXcZ66dyZzgOYYicsUVkxOisjzQ9AGmBE2hb7O+xT7fqpUbrVu74eVli3NAAIOXL8fW27uSoxRC1BaSpNcCCoWC14Nf5MWlL7LyzG/MGv7afSXbyZcvs/W558hMSOCJo0crMFIhap7ky5fZ/fbb9Pv+e9R2dgC0ePLJSul7/vyjJCVl4+/vzOjRAZXSp6h9TkadZMmBJSw9uJRridcMxz3sPXis42OM7TyWDvU7FPq9o9FqCiXoBQoeF0yLF6Ky+Dr7smDMghKfHzOmKWPGNDU89h8xojLCEkLUUpKk1xLjuozjtb9e43T0aQ5cPkA7346o1aVbm2rl4kLkli2g05ERG4uNp2cFRytEzaDTalkdHMzN06excHCg77ffVmr/iYnZqFQKZs3qhkolo+jCuBbvXcwnmz/hdPRpwzE7SzsebfcoYzqPIcg/CDNV8X9mzBoyq8R2ZQRdCCFEbSdJei3haO3IiPYjWHJgCS/OWYxTzHU2bRpeqhF1CwcHHv7tN1yaN8fKza0SohWiZlAolfT97jvC3niDLu+8U+n9f/55EFOmtKV+/YqdVi9qh5tpN7GxsMFKbQVATEoMp6NPozZT83DLhxnTeQwPt3zY8LwQ1U1ufi77L+/n7I2zPNv72WLP0Wp1aDRaks+dIeXKFTzat8fOx6eSIxVC1HQytFKLzAmew54ppzm1zI8tW66ybt2lUl/bdMwY3Fu3lq3YhLiHjLg4Yg8fNjz27taNUTt3muyPuEaNHGUUXZTbC7+/gNf/ebHy6O2dPsZ1HscPT/xA7CexrHx+JcPbD5cEXVRrCWkJ9Pq4Fy8seYGUzJQizz/55D/Y2MxnxYoItr/8MquHDiVq1y4TRCqEqOnkL7dapJ5LPTq19GfatA4AvPrqjvvekk0IUbKbZ8/yS9u2rBw0iPSYGMPxyi64uGzZec6evVmpfYqaIy8/j39O/UNOXo7hmKutK/mafA5cOWA45uPsw6TASTjZOJkiTCGMztvJm8AmgYzsMJKUrKJJukqlIDs7n/DwRNxatcKzUyfMrK1NEKkQoqaT6e610Jtvdmbh0h1cvKjfnqkgab8bnU7HlY0bid69m85vvona1rYSIhWienGoXx8rFxe0Gg156ekmieHmzUwmTdpEZmYeBw+Oo0MHqSEh7k2n07Hv0j5+P/A7yw8v52b6TVY9v4qhbYcC8GyvZ3ms02M09Wp694aEqOZ2vVbyyPjtbdiSmLV0XiVFJISojSRJr2V0Oh0jfwzm5oMbYdVU5szZx+OPN8PN7e53ghUKBVuefZa0a9eo26cP9R4o2zZuQtQ0+Tk5mFlYAGBubc2wv//G0tnZZDeyPv74EBkZebRr50H79h4miaGmmLV2FiqlqthCZiHrQ9BoNXctgFYdnIk+w5KDS1hyYAmRtyINx93t3EnOTDY89nL0wsvRq/IDFKIKuXOvdCGEqEgy3b2WUSgUOFk7oVAo8Gl/i5SUHGbM2FOqawNGjaL5k09i6SRTG4UASDh1isWtWnH+jz8Mx+zr1jVZgh4Xl8GXXx4DYM6cbpU+zb6mUSlVzFgzg5D1IYWOh6wPYcaaGaiU1bNGx7Vb1/ho40e0nt2aFrNa8P6G94m8FYmthS1PdH2CTS9vIvrjaJ7s/qSpQxXCJHQ6HWdvnCU9u/CMqIAAfZIeEZGETqczRWhCiFpCRtJroZDgED4c9iGRZxT02ryMdesu8fHHvbC1Vd/1ul4ffVRJEQpRPYT/+SdJERHsCwnBb8QIkxdW/Oijg2Rm5tOpkycDBzY0aSw1QcEI+ow1M0jJTOGdQe+wYPsCZqyZUewe36Z0r1H/9Ox0Gro1ZMnBJeyKuD2d11xlzsCWAxnTaQyDWw+Wwm9CAL0/6c2uiF2sfG4lj7R7xHC8YUMHzMyUZGTkcWbrAU7N+T/U9vY8+vffJoxWCFETSZJeCzVybwRA3Z7w228DGTKk8T0TdCFEUd1mzECn0dD+lVdMnqDHxKTz9dcnAJgzp7uMopdSWnYa8TfjiUqKIjo5muikaKKSo/hw2IfYW9kzfdB01p9Yz6dbPuXzrZ+j1WmZEzyHp3o8hd0UO6zUVlirrbEy//fjfx7/99hTgU/h6+wLQERsBGdunKGBawPa1G0D/Fv/4+aVQm2Ym5nf83UUjPpD4X3GC0b9B7UcxEebbt9o7eXXi7Gdx/Jo+0dxtnE24ldUiOqvRZ0W7IrYRWh4aKEk3dxcRcOGDkREJBF5NZXo3buxdJb/P0II45MkvZZ7YJAzdnb3l6BnxMejMjeXae+i1kmNjOTmr7+iGzAAAKWZGYHvvWfiqPQ+/PAg2dn5dOtWh3796ps6nCojPTud0PBQfRKeFE10cjRRSVFEJUVx9eZVstZnFXvd872fp4V3CwCC2wRzMPIgWp0WtZma6YOmcyn+Euk56aTn3F+BwEGtBhmS9DUn1vDaitd4ousTLJ64GIDsvGwavdWo0DVmKrPbNwFKSP7fGfQOoB/1j0mOITkrmey8bFYdW8Wc4Dk82+tZBswfwKiOo3is42OGGIQQRQUFBPH1jq8JDQ8t8txDDzWgRQtXnBo3YvDy5dh4Sa0GIYTxSZJeS2m1WoZ9M4x1J9ZxfMZxWni3YOXKCwwe3Ai1uuQRwU2TJ3Pqhx/oM38+7V56qRIjFsK08jIzWd6rFxkxMRxfsIBOr75q6pDQaLSEhUURE5NBfr4GJyeLKjmKbuwCbLn5ucSkxBCVFEX7eu2xNLcE4Kc9P7Fo9yKGtR3GtH7TAIhPi2fIl0Pu2p6DlQPejt54O3nj4+SDt6M3DlYOt/vT5AKgNlOTm59LyPoQ3njoDS69f4nM3EyycrP0H/P0H+92zMvh9h/0nvaedGvUDT8PP8Ox7LxsbCxsyMzNNKx5zdfkk6ZJIy07rcTX8Fzv5wpNzy9w57T8w+8cvvcXVwhBb7/eAJyOPk1CWgJudm6G5+bP73PHmYVvqAkhhLFIkl5LKZVKzJRmaHVaFoYt5PryPqxefZFPP+191y3ZHBo0ACAlMrKSIhWiajC3tqbTW2+x94svaBQcbOpwWLkygqlTtxMVdXsk19vbluTknLtcZRr3moo9J3iO4Vhadpph1NswBf3f0e+CkfC41DjD+SdnnqSlT0sAYlNi2XNxD43dGhuer+NYh/b12huS74KPHnYeXDp5idFDRuNkV/KsoJD1IcxeN9uQ7BbE/N/XUhaPd32cx7s+XuiYk40T6V+mo9PpyMnPKZrs59z+PCsvi8wc/Q2A5nWaG2IKWR9CniYPc5V5lVo3L0R14WrnSkvvlpyKPsWO8B2M6DDC1CEJIWoZSdJrscmBk/nr6F/8uv9XPhj4OKtXX7znlmytn3mGNs89J1PdRa2QmZCANi8P2zp1AGj59NNc9/LCvl49k8a1cmUEw4ev5b/FhW/cSGfEiLWsWDGEYcP8ir/YBP47wju0zVDeWvUW60+uNyS/0UnRNJ3R9K6jxXdSm6nxdvQmIyfDcGxo26E0dm9MM69mhmOW5pbFjiDn5eWRfTkbW8uSK/HfeROh4DX897VUVBKsUCiwNLfE0twSJ5vS/7wtSNDvHPWXRF2I+xcUEMSp6FNsP7+9SJKu0+mIjc3A7FYkyRcv4ta6NY7/DmIIIYQxSJJei/Vt1pd6LvW4eusq1s3P0batO8eOxTNz5h6+/rpvsddYubhUcpRCmEbskSOsGToUO19fRu3YgUqtRqFQoDAz7Y9NjUbL1KnbiyToADodKBTw8suhBAc3RqWqGrts3ky7yRsPvQHok9vZ62aj0Wpo49vGkEC62roaEvSC6ec+Tj6FpqDfeczV1rXItP6mXk1p6tXUaHFrtJpiq7gXPNZoNUbryxj+e1PBmKP+QtQ2Qf5BfLHtiyLr0pOTs/Hx+Y7MzDyWD9xJ5N/r6fvttzg+84yJIhVC1ESSpNdiSqWSST0mMWPNDBbtWcS8eb/Rq9cyvvvuJM8914aWLd3u3YgQNcTVrVvZ9tJLPPDFF9R78EEsnZzITU8nOzGRjLg47H2rRqGtsLCoQlPc/0ung+vX0wgLi6J377qVGFlhGq2GLWe38OPuH1l9fDXLn1nO9EHTeffvd8nNz0WpUDKx+0TD+RbmFkS8G4GXg9ddR7cr093WyVe1pNeUo/5C1ES9/HqhUCgIjw3nRvIN6jjqZ1Q5OFigVqvIyMhDUacJXp07Y+HgcI/WhBDi/lSNYRZhMhO7T0SpULIrYhcefpkMH+6HVqvjlVdCDUWL/it6717+HjuW3dPlDz5RM+h0Ona99RaJ586x66230Ol0ODZsyPCNGxl36FCVSdDj4zOYP/9oqc6Nicm490kV4ErCFWasmUGDNxswYP4A/jzyJ3maPHaE7yBkfQi5+bmozdRodVqSs5ILXdvEo0mVSdCrm7uN+s8JnlPlRv2FqOqcbJxo49sGgB3hOwzHFQoF/v76JSiaB59m7P79BDz2mAkiFELUZJKk13LeTt483OphABaGLeSjj3qiVqvYtu0a69dfLvaarIQEzi1ZwoWVKyszVCEqTOTmzcQdOgRA3KFDRG7eDIBX586o7exMGZrBhg2XqVdvIatXXyzV+V5eNhUc0W1ZuVksObCEBz59gIZvNSRkfQjXE6/jZO3Ei31e5Nj0Y7jYuhhGenO+yWFO8BxmrJlByPqQSouzJps1ZFaJI+XTB02/r+r5Qgi9IP8ggCJT3v399Xujh4cnVXpMQojaQZJ0weTAyQAs3ruYOj5WTJvWnjZt3HF1tSr2fO8ePeg2ezYPLFhQmWEK9FOyf2zWjKtbt5o6lGpDp9ORl5lZ6PGW55/nz759yYiPR6fT6WeF3LG+eff06SXOJKlMWVl5hs87d/ZCqYQOHTxwcbGkpF3WFArw9bUjMNCnwuM7evUoL/z+AnX+rw5jfxjL9vPbUSgU9G3Wlz+e/oMbn9zgi9FfsO7kumKnYkuiLoSoygxJ+vmSkvTESo9JCFE7yJp0wYAWA6jjWIcbyTdYc3wNM2cO4913e5RYdMrKxYVuM2YU+5yoOP+dkj3ugQeq3H7YphR37Bgply9Tv18/w+j3qZ9+YtuUKTQaPJjBf/wB6KcqXv77b9KuXSPl0iXijx0zjKIb2vp3NL1B//6V/jp0Oh07d15n7tyDZGTks2uXfhqli4sVJ06Mp1EjR1atusDw4WtRKChUQK7g22HevKAKLRp3/NpxJvw8gePXjxuO1XOpx4RuE3iy+5PUcylc/b66FWATQgiAnn49USlVXEq4xPXE6/g665c+BQTok/ToE+dY2uMDFEolj+3aZcpQhRA1jCTpAjOVGZN6TCJkfQgLwxYysuNIU4ckinHu99+LTMlu0L8/GXFxqNRq1Pb2KFUqE0d5238LsZWHTqcz3JCIO3qUs7/+ip2vLx2mTTOcszo4mLTr1xmzbx91unQBwMLBgfzMTFIjIwu1123mTBRKJfYNGrBqyBAUKhU6ze1EUaFSsXv6dOr361dpN0K0Wh1r1lzkww8PcPBgLABKpYKIiET8/PR/EDZurF8HOWyYHytWDCmyT7qPjx3z5gUZffs1rVZLQnoCHvYe+n6cfDhz4wxqMzWPtH2EST0m8UDAAyiVxd8YqE4F2IQQooC9lT0d6nUgLTuNmJQYQ5JesCY94nI60Zl7UKnVhX5PCSFEeUmSLgCY1GMS7/79LlvPbeVywmUaujUkMzOPTz45REpKDp9+GlTofE1eHvHHjpF88SJNx4wxUdQ11/Vdu4g7fBj/kSOx8/FBp9OxZ+ZMw/N3JpFrhg3jxt69DPnrL/yGDQP0o8rbX3oJ1+bN6fvtt4brIv76i+ykJOo+8IBhT9f8nBxykpOxcHTEzMLCKPHf76h/fk4OKVeuoMnJwb11a8PxlYMHc2PvXh7dsAGvzp0BSImM5Mi8eXh17lwoSffs2BFbb290Wq3hWL0HH2TShQvY1y1c5bzlRH1V8SubNhUZRQfQaTSVNpqek5PPb7+d4+OPDxmmTlpamjFxYgtefbUDDRs6FnvdsGF+BAc3JiwsipiYDLy8bAgM9DH6CPruC7sZt2gcvk6+hL0eBoCrnSurX1hNl4ZdcLZxNmp/QghRlez4vx1YmlsWOtaokSPBwY3xa2THgA5/4FjX5/YemEIIYQSSpAtAP1W1X7N+bDqziUW7F/HeI+9x9GgcM2fuRalU8OSTLQptyZZ69Sq/d+6MSq2mybBhmFla3qV1UZLspCSubttGbmqqIXEE2PX668Ts34+ttzcBo0YRuXkzKZdvF/K7M4nMz8oCKLQFTHp0NNG7d6PJySnU3+HPPjMk9AVJeuyhQ/wRGIhTkyZMiogwnLvjf//j5unTdHr9deoG6W/SZMTHE7FiBTaenoYbAgWvQ2lujrmNDQqFothCbAXJ7vlly0g4eZIWTz6JU5MmAFxev561w4fj1aULY/ftM7Sbk5xMdmIiKZGRhiTdvXVrOvzvf7i1bFnotQX/9VeRr6+FvT0W9vbFfu0Na9GVSrgjsTdQKitlNH3Nmos89dQmABwdLXjhhba89FJb3N3vXfhNpVIafZu1nLwc4tPiDSNGDd0acj3xOilZKdxKv4WLrQsAA1sONGq/QghRFf03QQewsDBj9eqhlR+MEKLWkCRdGDzf+3mcrJ0Mf3z36OHD8OF+rFgRwSuvhLJlywhDsuLYqBEuzZvj2LAh2YmJ2NapY8rQq4Wbp04Rf/gwdbp0wa1VKwCSLl5k3YgRWLm50WLCBMPXt37//tjWqYOVq6shmSxpSvbjR46gzctDccdUY4/27Rn855+YW1sXisG3Vy+sXFywr3d7zXBuWhoA6v/s8xqzfz/Re/bQavJkw7GkiAi2vfACTk2aFErSNzz+OJf//pv+P/xAi4kT9fEqlfpRbYWiULJ77Msvid69G7dWrQxJun39+qjt7DC3KZyY9pk/H6WZGY6NGxuOOTZqRO+PP76Pr3zxNLm5pF27VnyCDqDVknb9OprcXKPNMACIi8vgwoUkevTQF3YbNsyPwEAfhg5tzOTJrbCzUxutr/txMuokP+7+kd8O/Ea7uu3Y/Iq+wn0dxzpseWULXRt1xUpdfDFJIYSo6XLyctDqtPJzUAhRKSRJFwZD2gxhSJshhY599FFP1q27xLZt11i37hJDhuiTJYVCwYTTp00RZpWXn53N9R07SL50ibYvvGA4fuTTTzm/ZAk93n3XkKS7tmiBZ6dOuLVqVSgZ7D5rluG6skzJtvXywn/48CLXBL7/fpFjDQcMYFp+PvnZ2YWOdw8JIe36dTw7djQcU9vZ0WTYMKw9PAqdW5DoWzg6FhpF1weqKxRn46FDcWvVCof69Q2neLRrx4spKUVGrD3atSsSr7GYWVgw7tAhshISSjzH2t3daAn6xYtJfPLJYX7++TSurlZcvjwZtVqFmZnSUByusqVkprD04FIW7V7E4auHDcfDY8PJyMnAxkJ/06RP0z4miU8IIaqCV5e/yjc7v+HL0V8ysYd+1ptOpyMuLpPYE6ewyYzBpXlznP2MWw9ECFF7SZIu7qpBA0emTevABx8c4NVXd/DQQw1Qq6tOcTJTS7l6lRt79mDn64tPYCAA+VlZ/DVgAABNx45F9e/osHdgINk3bxYaxTa3smLcgQMltl9ZU7KVKhXq/4xiF0xxv5N769bFTisftWMHeZmZKFQq/ujZ866F2Dq++mqR601VbMfe1xd7X98K7ePIkVjmzj3IX39dQKvVl2KvW9ee2NgM6tYtfip+RdLpdOyM2Mmi3YtYcWQF2Xn6mzPmKnOC2wQzsftE+jXvh0op/8+FEALAWm1NVm4WB64cMCTpixadYvLkzUzzWotXTBi9Pv4Y5//9z8SRCiFqCtknXRRxLuYc05ZN43ridQDefLMzHh7WXLyYzIIFR4ucn5eVVahYV3Vwv/uN63Q6ovfs4dhXXxUacT7z88/8PXYspxYtMhyzdHKibp8+BDz2GHnptytvt5g0ieGbNtFs3LhSx3k/U7JNSaFQoLaxIWrnTuIOHSqUoEPhUf/a4vjxePr2/ZMOHX7jzz8j0Gp1PPxwQ3bteow9e0ZXeoIenRTNe3+/R5O3mxD0SRC/7f+N7LxsmtdpzmcjPyP642j+fPZPBrQcIAm6EELcYXLgZE7POs23424XYm3SRF/h/Wq2K15dumDl6mqq8IQQNZCMpIsinv/9eXaE78DByoGZQ2ZiZ6fm/fcDmTRpEx99dIgpU9piYWGGTqdjRb9+XN+5kyeOHcO1eXNTh14q96o8nnnzJjf27kVpbk7Df0fEAVYNGUJ2YiJ1unY1TMP27NSJOt264dy0aaE+Rm7bZvg8Ly+vzLFW9pTs8qgqhdiqivx8LVu3XkWlUjB6dFNee61joeKLlUWn0zHyu5GsPLoSrU7/vthZ2jG602gmdp9IpwadasX7IYQQZVXXpWiBTn9//c4WK5O78Vvoy1hayp/UQgjjkZ8ooojnej2Hg5UDPf16Go49+WQLzp9P5NlnW2Nhof+2USgU6LRatHl5xBw4UG2S9P9WHt/xf/9Hx1dfxdbLS//8pk1sGDcO7+7dDUm6QqGgwUMPkZOaik6nM7TVcMCAQol8RaiMKdnGYKpCbFVBdnY+ixefISEhk3fe6QpAhw6eLFjQh8GDG1GvnsM9Wrg/s9bOQqVUFbvHeMj6EBLSEvhi9BeA/nvX0twSrU5LYJNAJvWYxPD2ww3rzYUQQtw/Dw9r7O3VpKbmcvFiEi1aVP5NWCFEzSVJuihiZMeRjOw4stAxpVLBRx/1KnJu788+Q21nh8O/23lVVRnx8VxauxZNbi6nf/650JrpI59+imfHjjQdNQrQFytza9UK13+LuxV4+PffKz3uO2k02grfE7s8qtOov7EkJ2fzzTcnmD//CHFxmVhYqHjqqVZ4euoT4ClTKqbwnUqpYsaaGQCFEvXZ62Yza+0sACb1mERrX/2e8zMGzWD6w9Px85SiRkIIURZHrh7h082f4mrryhejv0ChUODv78yhQ7GEh0uSLoQwLknSRZmcPXuTpk1dcG/d2tShFHHiu++4unUrrZ99lnoPPABA2rVrbJ48GQtHR3KSk4tckxQebvjcpWlTxp84UVnhlsrKlRFMnbqdqKjba9x9fGyZP78Pw4ZVncSruoz6l9eNG+l8+eUJvvvuJGlp+noAdeva8eqrHbG3r/gt1AoS8xlrZhCVFMV3j39HyPoQZq2dRTOvZoTHhXPwykFDkt7Eo0mFxySEEDVZRk4GSw8uxcPeg/mPzUehUBAQ4Ez4oXAuTXuUxSEqxh8/buowhRA1RNUZhhNVzuWEy7y18i1uJN8wHNPpdDz99GaaN/+ZdesuVVosOp2OzJs3yU5KMhxLvnSJXzt04MdmzQqdG71nDxErVhB78KDhmFOTJtTr1w+lWo1CVbgolkKl4tL69YWmsVclK1dGMHz42kIJOkB0dDrDh69l5coIE0VWMo1Gy44d11i69Bw7dlxDo6lehQXvZv/+dPz8fuaTTw6TlpZLixau/PLLAC5efIqXXmqHtbV5hfafkpnCskPLOB9zHktzS77f9T3qZ9XMWDODOcFzWDtlLVEfRTG55+R7NyaEEKJUOjfojKW5JXGpcZyLOQfo16XnYY7y2mkSTpwospWpEEKUlYykixKN/3E8uy/uxtbClrcefgvQr291cbEEMGzJdmPndo599RXxx47x0KJF1HvwwTL3qcnLI/74cdKuX8dv2DDD8c2TJ3Nq0SICP/yQzq+/DoCFkxNxR44AkJuejtrWFoCA0aNxb9u20BZiFg4OdJg2jb8eeqhIn3fbb9xUdDod6el5mJkpmDp1O8XdPyg49vzzW2nRwhVfXzusrCo2QSyN6jLqf6d7LSXIyMjFxkY/Qh4QYIlSCYGBPrz+ekcGDmxY4YXXrt66ytrja1l7Yi07InaQr8kv9HyeJg+1mbrYNepCCCHKz8Lcgu6Nu7Pt3DZCw0NpVqcZvXr5cOvlHniqFxAU3A6lmfxZLYQwDvlpIkr0VOBT7L64mx92/8AbA95AqdQnLW+91YWffjrNxYvJfPnlMVpdWculNWsAiq2WXpLovXu5tm0bHh06GIqv5aSk8HunTgBMzczE3MoKAFsfHwAy4+MN11s5O/PIunU4NGyI2b/nQfHF3KpC5XGdTsetW1nY2JgbqsAePhzL6tUXiYvLID4+k7i4TOLiMoiLyyQrK5+PP+5ZZAT9v+LiMvH3/5ElSx5m9Gh9lfktWyJ5880wnJwscXKy+Pej/nNnZyv69KlLo0aOAOTk5JOdrcHeXl3u114w6v/fmwoFo/4rVgypcol6STcV5s3rg7W1GXPnHkSlUrJtm75Og6OjGSdPPkGTJi4VFpNWq+XotaOsPbGWtcfXciKq8PKLAM8AhrQeQmJGIj/s/gG1mZrc/FxC1odIoi6EEBUkyD9In6SfD+WFoBfo0cOHHj18gD6mDk0IUcNIki5KNKL9CKb+MZUrN6+w/fx2HmymHyG/c0u2OXP28deU28VSCkak6/fti+LfpD4/O5stzz1H8sWLjNi61VA47MqGDex/7z1aP/OMIam2cnHBOSAAazc3cpKSDEl6h1deodNrr2FubV0oxkaDBpXqtVRU5fH8fC0JCZk4OloYRrEPHoxhxYoIQ+IdG5vBtWuJpKZ+SX6+lk2bhtOvX30ATpxI4L339pfYfmRkaqniUKuVODlZGh5fv57GkSNxJZ6/dOkgQ5K+YcMVhg1bg0qlwNGxaFL//PNt6NlTv848Jiadfftu4ORkibOzpeE8W1tztFrdXUf9FQp4+eVQgoMbV5mCdyXdVIiK0t9UKGBmpuTq1RTq1NF//9WvX3F7nM9eO5vvw74vtMxEqVDSo0kPhrQewuBWg/Hz9CNkfQgfbfqIOcFzmD5oOiHrQ4otJieEEMI4gvz1M/R2ROxAq9UaBi+EEMLYJEkXJbK2sGZs57F8veNrvt/1vSFJBxg/vjlffnmMY8fi2Pf971gqVaDVgELBqsGDaTl5Mn2/+goAlYUFF/76i9y0NFIuX8bl3z3FvXv0oPmTT+LT63bVeIVCwcRz54rEYuFQvi2szCwscJ2zjFefWcV/c8iCseNP5wzDzMKCnJx84uIycXW1Mqwv3r//Bn/8cZ64uMx/R7z1o923bmWh08HGjY/Sv7++wv2ZMzf5+ONDJcZy61aW4fM2bdx44YU2eHjY4O5ujYeHNR4eNv9+tObQoVi++ur4PV/fpk3D6dXrdsG2/v3rs379IyQl5ZCUlE1SUjaJidn/fp5Dw4a3v54pKTkAaDT6kf474wMIDm5s+Hz//hgefXQt/2VmpsTGxoyUlNwSY9Tp9DcPHn98Aw0bOhIc3IiOHf/d9i4yhWXLzqNSKVEqFahU+n/6z5V07VqHVq30N4MSEjLZsuVqkXMKPvf3dzbcgEhPz+XYsfg7zrt9rk6nY8qUbcXeVCigUMBLL7Xj1Vc74OtrX64974uTkJbAhlMbGNNpDOZm+u+1xMxEbiTfwNbClodaPMSQ1kMY2HIgLra3R+4LEvKCBB0KF5O787EQQgjj6Fi/IzYWNtxKv8XpG6dp5dOKW7eyOLbpIHZZUTTs3Bq3Fi1MHaYQogaQJF3c1eTAyXy942tWH19NQloCbnb6REmlUjJvXhCTe83BMuGOwmU6Hdq8PM79s4O+/x5SKBT0+uQTLOztsfH0NJza4KGHaFDMGnFjysnJJykph1u3Mnlx+hni8Snx3LHPH2Ly/46TmqpPNO9MvM+du8X8+UeLvU6hgKSkHMPjNm3ceeWV9nh4WOPubo2LiwUXLhxj2LC+eHs7oFbfLlzXvr0n7dt7FtcsoF/37ONjS3R0erHJpEIBPj52BAb6FJqq7u1th7e3XYnt3unJJ1swapR/oYS+4PPExGw6dLgdn42NOV271imU9OflacnP1941Qb/T0qXnAX019IIkPSIiiTfeCCvxms8+621I0iMikhg79u8Szw0J6W7Yq/zixWR69vyjVHEVR6eDoUMb4+tr/JFznU5Hq9mtiE2Jpa5zXYIC9CM0z/R8hgEtBhDkH4SFefGzOjRaTaEEvUDBY41WY/R4hRCitjM3M6dH4x5sOrOJ0POhtPJpxbhxf2O98VO6sp/8GTMkSRdCGIUk6eKu2tRtQ8f6HTkUeYjFexfzv/7/MzyXkJBJfzaiRYHyjvFpLQquXEnmr7/CefRRfwBaP/10mWPIzMwjLi6D5OQckpP1yeOdn0+Y0IKGDR0BWL78PLNn7zOck5WVf/fG75CfrzMk6ObmSsPnoE+mX3+9U6HR7oLPXV2tCk3fbtvWg7ZtPQyP8/Ly0OnO4eNjh7l54cry96JSKZk/vw/Dh69FoaBQol6Qk8+bF1Tu6eNWVuZYWZlTp47tXc/r16++Yao+/Ft1PzOPpKQcNm+OZNKkTffs69FHm1Cnji0tWrgajtWpY8OTTzZHo9Gh1erQaHRoNFrD48aNnQzn2tur6dOnruE8/cfb5975GszNlTRp4mQ453bb+rjvfI9LEhOTcc9z7iZfk8/eS3tZe2IthyIPseN/O1AoFCgUCga0GMDx68fJyb99k6dZnWY0q9PsLi3CrCGzSnxORtCFEKLiBPkHsenMJraf387UB6fi7+/M4Y0e5Ho1LzQQIYQQ5SFJurinyYGTORR5iB92/8Cr/V5FoVCg0Wj57NmveISoIucr0eHNDT5/9iuGDp1Hbq6G5OQcnJ0tsbDQf8udPJlAWFiUIZn+78cffuhPu3b6RHfhwpO8/HJoifF17VrHkKRnZeVz9uytQs8rFGBlZUZm5r0T9k8+6cXEiS1xdLQoNDLdqpWbYSS3sg0b5seKFUOKKW5mx7x5QSYtxKZQKLCxUWNjo2b8+ObMnLnnnqP+y5YNLnJToUULN376aUDRi4rRsqWboYjbvTRv7kpExKRin9ux4xpBQcvv2YaXl02p+rpTWnYam85sYu3xtfx96m8SMxINzx25eoQO9TsA8P3j32Omkh/DQghRXRTMetoZsRONVoO/vzPz6YFT+yd467lh97haCCFKR/46FPf0WKfHeGX5K4THhhN2IYyefj3Ztes67W+uKjKKXkCLgnY3V2FlWY+8fP3ze/aMpls3bwC2b7/GK6+UnHjHxt4evXR0tMDS0gwnJwscHfVFze786O19e+S0X7/6bN8+EkfH2+fa2akJC4sqVULWvr1HoQJsVcWwYX4EBze+6zZhplZZo/7Gcj9LCUrjeuJ11p1Yx9oTawkNDyU3//YovbONMw+3fJghbYYQ4BlgOC4JuhBCVC/t6rbDztKOlKwUjl8/TkCA/gb++fOJ97hSCCFKT/5CFPdkZ2nH6E6j+SHsB77f9T09/XoScz0ZJ5KLTdBBP5ruSAra/DzADIUC0tJuJy3Nmrnw6KNNiiTcBR/vXAf9xBPNGT++dGu8vLxs8fIqOmXb2AmZKahUSnr3rmvqMO6qKo/6/5cxbiocvfrvNmkn1nLs2rFCzzV2b0xwm2CGtB5Ct0bdJCEXQogawExlRs8mPfn71N+Eng9lTMtnAbhyJYXcXE2hujNCCFFW8lejKJXJgZP5IewHVhxZwRejv6BOXSeeZyq2lLyHdzq2/LY0mIEDG2Jrq0apvD19/L9rm+/GGPuWV7dR3uqsOoz6F7jfmwr/Lcg2/qfxnI4+Dei/T7s16saQ1kMY0noI/p7+RvneFUIIUbUEBQTpk/TwUF7t9yquNrmMyvieRX5f8+zlC4YtaIUQoqwkSRel0rF+R1r5tOJk1El+2/8bL/Segp2Pzz1HpkeM8K8yyVl1GuWt7qrDqD/ArLWzUKlVREa+XeSmwvv/vMfJtRpmDZlFWnYaE3+eyK6IXSzoscBw/WMdH+Ow22GGtBnCwy0fxt3e3XQvRgghRKUY1nYYdRzq0Nu/NwqFggZ+XtQ/dpWMq5CVmIi1q+u9GxFCiLuQJF2UikKh4OmeTzNlyRR2hO/gpQdeqpYj09VplFdUPJVSVey+4i//8TLzt81nTvAcAGwtbDkUeYj4tHhO3TzFIzwCwNsPv135QQshhDCpBm4NaODWwPD4hakdSd77Gd37NsPC3vhbdgohah9J0kWpjes8jlberejRpAdQfUemq8sor6h40wdNJ1+Tz4w1MwiPDcfb0Zsf9/zIzfSbWJpb8uaANwH9TaqvxnyFs5UzsWdiTRy1EEKIqmT8+BZQyto5QghRGpKki1JzsHYg0C+w0DEZmRbVQU5eDmdjznIp4RIX4y9yKeESl+IvcTHhIlFJ+m0Efz/wu+F8pUJJj8Y9SEhLwMvRC4CHWz1MXl4eG85uMMlrEEIIUXXcSL7BL/t+IS07jfceec/U4QghahhJ0kWZZOZkolAosFJbyci0qFLCIsLYdn4bnRt0ZkBL/d7r52LO0S6kXYnX2FrYkpGTgQ4dZkozbn5+Ewdrh8oKWQghRDVzK/0Wb658E2u1NW8PmM7B9Ye5vOcIDz8eiEe7kn/fCCFEaUiSLu7bRxs/4v0N7/PhsA95tvezpg5H1BIarYaopKgiI+GX4i+x7sV1+Dr7ArDxzEbe3/A+z/V+zpCkN3JvhJudG43cGtHIrRGN3RsbPm/k3ojvdn7HzLUzUZupyc3P5YvtXxRaoy6EEELcqXmd5ozrMo6O9TuSkZXNJyPeoTc7OZI9hYHfSJIuhCgfSdLFfTNXmZOSlcI/p/+RJL0SzFo7C5VSVWzSGLI+BI1WX4G8KihvrBqthgtxF24n4ndMT79y8wp5mrxir7sQd8GQpAc2CeSpwKfo7dfb8LydpR3xn8UXe23I+hBmrp3JnOA5TB80nZD1IcUWkxNCCCEKKJVKfp30q+FxvnM9IhPrUc/cxYRRCSFqCknSxX0b3208Lbxb8EDAA6YOpVYoqQJ5QTJZUIG8KrifWE9GnWTDqQ3Ud6nPY50eAyA1K5WmM5qW2L7aTE0D1wZFRsPb1G1jOOehFg/xUIuHShXvnXEVxFvwURJ1IYQQpaVtP4ivtrSkXZv+pg5FCFEDSJIu7puzjTN9m/U1dRi1xp1JY3ZeNi898BKfbv6Ujzd9zMzBMw3Pp2SmkJiRiI2FjWG/bo1WQ3hsODqdDq1Oiw4dWu2/H3Xa25/fcUyn09G8TnOcbJwAfXGcszfO4mrrWigZ/ufUP+Rr8w3XaHVamnk1Y2SHkcxYM4NTUacY2HIgi/cuZkfEDnwcfejXrJ/h+v2X9/PmyjcZ2HKgIUl3snGinks9nKydiiTijd0b4+3kjUqpMtrXVqPVFErQ//s112g1RutLCCFEzaLT6biccJnQ8FAaNK5Dky0RXJ86n7VJc3n45cekiK4QoswkSRflkpufi06nw8LcwtShVGu5+bmcvXGWmJSYQv9iU2INn5spzXh/w/u8v+F9w3WDWw82fP7Nzm94c+WbTOg+gR+f/BGAjJwMms9sft/x/DP1H8No9D+n/uGpX55iUKtBrHtxneGcR75+hJz8nBLb+PPIn/x55E/D46jkKM7FnKNzw84AtKvbjnFdxtG1YddC10V+GHnf8ZbV3abeywi6EEKIe+nxUQ9iU2Kx2TGFifyDTXoUW//3Oi98nsL8Lx6ostvRCiGqNknSRZl9vuVzPvjnAz4c9iETe0w0dTj3VNlru3Pzc4lNieX6revkanINx/84+Ae/H/idAS0G8HzQ8wBEJ0XTNqTtfbX/3xFltUqNjYUNFma3b5goFUpcbF1QKpQoUKBU/vtRoUShKOEjCqzMrQxtONs409K7JfVd6hfqr2P9juRqcotcW9DHrgu70Ol0KBVK3n/kfRq7N6ZLwy6G6zvU71BoPZ8QQghRnSgUChpZtyc25W/qandRF/2WnnWJwib6KMOHZ7BixRBJ1IUQ902SdFFmufm5JKQlsDBsYbVI0o21tjs9O73IiHdM8h2j36n60e9b6bcM18zrOc/w+eWEy6w/uR5XW1fDMS9HL9zt3PFy8MLL0Uv/8Y5/ng6erDiygnlb5xkqkM8cPJP29dob2pjWbxrT+k0rFKutpS03P795X1+n/3qk3SM80u6RIsfDXg8r8ZqQ9SHsjNhpiDVXk8uj7R8tVxxCCCFEVaLRaDmzxQGaw4O3zqMDFIAWBf3YSLLOgR+emk17p8nUC+pt2mCFENWKJOmizJ7s/iTvrHmH/Zf3cyrqFC19Wpo6pLsqriBYQYI+e8hsnu/9PHn5eZibmQOw/dx21p1cR6f6nRjdeTQA125do94b9Urdp7nKHE97T7I12YZjA1sOxM3OjZbet79eluaWxH0WV2I7IetDmLd1XrWoQP7fYmxVOVYhhBCirMLCokg+64ufI9RNuT1jTomOukTRhX30SNrLgpEX0Iybi6enNV5etqTOGo5Km8vwdatxa6n/W+DWuXNEhYXh0rQpPoGBFR67RqPl73l/cPnz6TR8JUTW0AtRxUiSLsrMw96D4NbB/HX0LxaGLeSL0V+YOqRCsvOyuZl2k4T0BG6m3yQhLQEHKwd6+fVixpoZzFo7C61Oi4OVA+9teI+Za2dybPoxQ3G0Q5GHmLd1Hk90fcKQpHvYewBgY2FTZLTb8M/RC097T7wcvHC2cUaj0bBhwwZDXG3qtilUgO1eqlMF8uoUqxBCCFEeMTEZkOpM/4MqtAoNSt3t57Qo8Cec0zTj6k03dsw78u8zOt7jEmryMLexASA/X8uUAXNpf3UxafW7o3v8Q7y8bPH0tCH29aEoNbkMW7MKtxYtAH1CH71nDy7NmuHdrdt9x71yZQRTX9rGI9HvUxdZQy9EVSRJuiizWWtnYa22BuDX/b8y99G5WKn1a5mNvcZbq9WSkpVCQloCCekJtPFtg42F/pfb+hPr+fPIn/Ro3IPJPScD+ork3v/nffc2dVoAUrJSDMfi027vpd29cXf+r///FVpHbWFuQdqCNGwtbUsdu0ZTvgrh1akCeXWKVQghhCgPLy8b/LhA3cSiCMO+ewAAJbxJREFUv9uU6HDjFqt5hL4vjKKTjTkxMRnExqTz99U59O9uj52PDwBxcRmcvKrAkmZERjqwI2T/v63oeI8L+oTeWv/3Vl6ehv8b+gnNIn4ku0kgVs98iqenDV5etlx84WGU2jyGrlqJa7NmgD6hv7FvHy5Nm1Kna1dWroxg+PC1NNGFyxp6USPU1FkhkqSLMlMpVfy6/1ccrBxIzkzmr6N/Ma7LuPta452dl82ei3tISLs92p2QnmAYAS84fjP9ZqEE7/A7hw3rsc/FnuOXfb+g1WkNSbqLjQsAZiozXG1dcbN103+0cyPyZiQHIw9ipjQjX5vP04FP8/bDb+Nh71GoSn2PJj3o0aRHkZjvJ0E3hupUgbw6xSqEEEKUR48e3gw234I2D4pLCbQoGGy+hQ/nfYuZWcnbhzo6WvDh2neIiUmnQWwGATEZxMZmEHMjneVR7zAkyMmQ0MfHZ3IwQgM05coFO3b8b+e/reh4n/OYk4+ZlX7AJC9PwzuPfU6jkwvJb9obx5c+5513dqPT6RjP4iJr6DN1ViydMI3mugn4P3q7jkxiRARmVlbYeHqiMjc3yteurKpTQqbRaAkLiyImJgMvLxsCA32qbKxQvb62BWryrBBJ0kWZ/Xca8zc7vmFXxC4Whi1kaNuhWJhZcCv9Fi62+oT5q9Cv+GzLZ4zqMIr3h+m3EUvKSOLBzx4sdZ92lna42bmRm3977Vdvv958OOxD2ta9XR3dwtyCpPlJOFg5oFAoDMdD1oew/PDyIuulfZx9JIkUQgghROlp8vG2TkeTUvzTSnR422SAJh/ukqTb2KgZPLhRqbq0t7fgzd9eIyYmA+fYDOoYEvo0FkW/xqiBbth562cSxsVlsvtkDrkEcPmcNTue2wqAH+GoySsUZ12i6MBhOqfu44cXEskLc8LR0QJHR0u0sweiTY7n8SNH8GjXDp1Ox8mlf3Hy87nUe/BBen7wgaGtkwsXotVoqD9okOFYbkYG+ZmZWDg6livJr04J2cqVEUyduh2rqKMEs4Y1BJPl04758/tUuVjh7l/bwYMbmDq8YtX0WSGSpItymT5oOimZKXy65VP2XtrL3kt7AVh9bDWrj60myD/IkKRn52VzOeEy1xKvGa53tXWleZ3muNndHun+78h3wTFXW9di92Pv2KAjHRt0LHLc0dqx0GNZLy2EEEIIYzGzsCD108e5ejKWrRH/oLVMgb3BEF8fDw8bWo+6TL3WXphZFP3bpazs7NSMHdusxOe1Wh1KpX5wwtbWnOe/foXY2AxUMRmkHI7lGL/S//xBtFkKlNxeRK9FQWOLE+yz9SYqzpuD848annuTPJyUZlg4OgKQmZnHC2N/YyiHCT2Rz/g/GuDoaImjowUP7n8Di+xERrdrB4BOp+OnV74gbeFb2LfvQZcfV/6b/Fuwe8rT5CQnEfjhh4bp+cmXLxO1axcODRrg26uXIYbH3n2OZX9dwi+6XpGE7NF3VzPygh/LXl9gnC9yOY2a+yLLl0VA1IO8yD94EM9D/MOXUU149N0XKy3WvMxM8jIzMbO0RG2rnwWqzc/n1rlzaPPzcW/TBoVCwai5LxK6+Bitom0KfW1tow/z3rSv2bLUnf6jnjO0G3PgADEHDuDaqhV1e/c2HN//3nto8/PpMG0aajs7AK6FhnJp3To8O3ak6ejRhnO3TplCXkYGPefOxcbdHYDLGzZw6ocfqNO9Ox1ffdVw7tqRI8lKSKD/Dz/g2Eh/Myti1Sp2j3+Swc4O1LulQ4v++7lgVkh466tMWLCD4OC1VX42QEmqRJL+1Vdf8fHHHxMbG0vr1q1ZsGABnTp1KvH8P//8k+nTpxMZGUmTJk2YO3cuAwcOrMSIxZ0+GfkJ87bOQ6PTT0fvUK+DIbG+c2r4yA4j6dKwC3Wd6xqOmZuZc3r26UqJU9ZLCyGEEMKYlB7O/JQ5j7Zd23Ls+jEGTXHh1cBp7Ez9mVnr/mCOe+m2dzVaPMrbswcdHS157rk2hsc7dlzjmUnzqZuVWvQ6dLjnZLLGO4Bew56ij4sVyck5JCfncCz5e/r3r49DA/2IanJyDmdoTiLOZOTZcC0yFdC36YwfzesqsPbwgJgYMjPzWbzwEMOAsCOpPNN6saHPd1iNA6l0mzUL0Cf0b4z6gsaH55NTtz2aSV/g6GiJg4Ma3/d/48OsdG5ZWKPNuZ2QPaH4kaMZWv7ZYEHqc9mo1WZsfWoCqVeu0Gf+PDw7dADgxv797J05E5dmzQj6/HNDDLvefJOkCxfo/MYbhnNvnj3Lwblzsff1pce77xrOPfrFFyRGRNBiwgQ82+uXXKZeu8axr77CysWFTq+9hkajZeM/V2ntuJkAp1PUTYoB9Elv63q/4KU5Tca3V9H8T2tIHo8uWMCNfftoMWEC9fv21bd7/Tr/jB+PmaUlj95RfHjn669z4a+/6PT667SarF/ieetSJL+2bIZCpWLslTjy83Xk52s5+PpULi/5iW6zZtFt5kwAzhy5yqYurQDosPUyuRoF69ddoY9yD72g8BIIqz/xvZoGV2Gz7XCux5xAp1OS9/cP6Db/QOvnnjMk6X/+GU7k9JkodBpW32hGrpULGo0O20N/4HLgB/zHPm5I0r/77gRJ3/2EWX4mP13tQLqlJxqNDu/IDTSLWEWeVmFI0j/++CBZq7ZgnZ/MoAd/Ic7MF41GR/2buxiYnkq+ZSq3s4rbs0L8PKOIiO1HWFgUvXvfeUb1YfIkfdmyZUybNo1vv/2Wzp07M2/ePPr37094eDju/95ZudPevXsZPXo0H3zwAYMGDWLJkiUMHTqUo0eP0uLfqpeicoWsD0Gj0xj2xB7SZkixI9K+zr74OvuaIEI9WS8thBBCCGP674y8WMVJwtIXM2vdzGIHBkypRw9vBl+/hZaS1tDD4Ou3+PDrB++6ht7b246YrNn/JvHZhmRe/+9BmjRxwrZOHTh+nNxcDfb9x/BX0lBSkzLwSNWRlJRDbq6GVTxCv24OhuQ/MzOPHYfTycefqGuObJq519DnOyhRAe45mYZjSnSodTp8r9mSFtETB4cvAXiVLXgSR27q7ZsRjzy4iBEZmwnbGs7QHxugVCpQqZQ8kbKUOvlXafHkk4Zzn3xkMb0jfiFR7cMzqxr9e66CBy99i2f6OXwCAw1J+ssTltFs+0dkWnkwfVtDkpKySD3Uk3Z2e2mWFmP4WmuBB1JO43kVUrlBu/aLsbezRKPR0eH8b9RNOohbxw649+yODh3jx/9J99BQchUWuHl/Qr5Gi0ajYVDqVtrlXuLmjWuGbYOHj9rAw1lZaAE3708gV19kMJhwegCJKQlcTriMTqfjhXdW0UdhjQYlfYctIF+pAppibnEYiKPgFo8SHb5ZaURZ2ZKR58qvyy+R83MGAK3IpqW5P83qexIeGw7Ar2t3Ym7WEtDxz9LdZCn0dREa5mUQoO5M845tSMtOw87SjiNH4gjX9EKlzmL/vkiysrMA8MCZ8+YDmPnwQK4nXkeBgoioSPYrH0Sl1hARl0EW+tm4iToXbpg/xqD0tWgVmYV3VlBA/532RGQ9qN+BoZpS6HQ63b1PqzidO3emY8eOfPml/j+WVqvF19eXF198kTfeeKPI+aNGjSIjI4P169cbjnXp0oU2bdrw7bff3rO/1NRUHBwcSElJwd7e3ngvpALk5eWxYcMGBg4ciLmJC3WUpKQ9savaLyZTqg7voygdeS9rDnkvaw55L2uO6vxe/m/5//h0y6eGx3OC5/Dygy/T8T39cryTM0+iNlMDMG3ZNFYfX41Op0OHrvBHnQ6tTlvosQ4d/Zv359dJvxra93zVk+y8bM7MPoO3k34N+usrXmdB6IJC1935UZmv5c2lOuyySn4d6dZK3h2l5cDM2wV6P/znQ95e9TaAoc7PnfV+FBQ+pkBBfZf6zO041/BedvuwG8evH2fNC2vo26wv2dn5fB/6E2+tn4ZC8e+1OsjL06LT6Ud00YFOBxqNDlW2hhc25uKVovvPVncQ76DgU+fRcEVfm6ix6zZsWm0nrqGaDEt9TMqYnP9v797joqzzPYB/ZgZm5BKgoFxE8YKgJrJKykFOakoCa74kWzP0KGhHywXT1BapTcFWcevU1rqtdewcdc/mJTuJrcdLiICFyIpK3gldlExABXG4zvV3/kCemrjmGvMwft6v5iU8t/nN8+E3vb7ze+b3YHC5GfUa4FK/7z+iGHHNBBedAlcH2+Ef/10Njb0GA1zXYoD7ZtT53EBB9TTgfNMkwo89chDug4/gfIAKFT3vfaWgyoTwi2bUqxU48ovvz0nMMTPCL7U8v2d7uqNsYCUylE8ABU1XAQ9zOA734P/FP7yBG03fEIW9ARheChhVwPkB3+/vcRdwagTuOANZaScx2m80xj++Hedu/yfMo3Jw99vHgK9mwd5eCfse9WiY+TpER1d7C2DJXsC3Ei3O7XVNT2z8tztwrByBSMUbUKtVUKmU2OkQA7PC2MGBLf1lwV8wN2wusrJKsTPvM/xnycsY5DwSrwd/DJVKATs7JRJzn0CVrqJTxwu4Diw82Pb6zfh3fJj1uqxG0n9KHWrVkXS9Xo+TJ08iOTlZWqZUKhEREYG8vLxW98nLy8Py5cstlkVGRiI9Pb3V7XU6HXQ6nfS79t6nagaDAQaDodV95KK5fXJt57r965C6LxVrnlqDVZGrYDAYsCpyFUwmE1bvXQ2TyYTXfvmatZtpdXLPkTqPWdoOZmk7mKXt6M5Zpj2dhncy3oGAgNpOjVWRq6Bt0EojjTq9DgrRVMSV3y1Hye2Sn3T8qtoqi/Nyp/4O9EY9dHqdtFxn0KFB33YFblIC700HnBtbruiTn4TlL4dg3dVEmEzlMBlN0nGNRqN021p0cmiveYLf5mM06BvQoG+A3qCHwWCASgX0cBCo09e2fyAFADvAvxroW91ytRKA112BAMfv8B+fr8G4cT74v3P9EPfXgwD0QPNr7Qmc6tly/3P+zT8ZYTAYoIQS2w/MR0rWaeRcTcei4EcxY8jTMJkELtzuj1e+zARgBO59Q/KOK7DvX5pPzL2TI4B+t5tGdC2LXgVc9Tr8ZRQQ5uSFl1b8EnZ2StzSjcSvs//Xol0Ge+DrVuYSvO3a9AAAg7Gplvn8bzH4Y/Y/sPbAV5i/YCQ+PLIUAFDTWAPfpPVQKBRND7T812QS8L7UiP63dS2eSwmgv+4OAv6hQY+Rrvjr+inSh2dHVnlAZ2zap3m8V9x7/W39roACBoMB//qv3tC6DsT/fOQAX283zJkTKD3nb884oc6kkT5YavN4QiCyQLRzVUjTnRVCQzfK6v3kp7TFqiPpN27cQN++fXHs2DGEhYVJy3/zm98gJycH+fn5LfZRq9XYtm0bYn8w+cCf//xnpKamoqKi5ScvKSkpSE1NbbF8+/btcLx3z0m6PzuKdkCpUGJWwKwW63Z9swtmYUZsYGwrexIRERHZjl3f7MKOb3bATmEHozAiNiAWv/L/FS7daRpOHdprKFSKpkvIb9TegNaghQKWBROAVn9WQAEHOwf0cfz+a6Df1X4HAPB09ISdsmnMrUZfg3pjvXRMABbPAQBKRVNJk355L9JL9kAJO5hhxHNDYvFc4Cxo9VqYhRnO9s7ScRuMDWg0NkpF0g+1KKDu/atSqNCrRy9pu6rGKhjMBrhp3KBRNU2kV2+oh1av7fC4JpMZJQvXw0tf1uZl+uV2fRG+cyPs7JRoMDagWlfdelD4fuS/+Rw36+PQR/pdq9ei0dgIZ3tnONrfu0e9yYBqfXXrx7n3s9kMbHopC7GVf23z+Xf2moflm6LhpGm6JNwszGg0Nlpm9qP8mv5r+fMP238/jEYzcmcthZfpusVEgs3MUKBC5Ytxu96DnZ18JmAzGwwojvt3KOvbuLUCALOTK4Zs/QhKGV2VU19fj9mzZ8t/JL0rJCcnW4y8a7Va9OvXD1OmTOkWl7tnZGTgySeflOVlX+1N1seJ/L4n9xyp85il7WCWtoNZ2o7umuW6/euw45sdWPPUGrz2y9ekKw0DAgLw2lz5XVG4bv86pJfsadHewMAAvBbzYNr7ILM06nTY9FIKzPrW1ysB+Drp8MvIJx/oTPr3QwiB+tV/QGNl29/7n9fzFH4Vs/mfLrAfBKNOh2vO9TDfbX3MVgmBvs71UAoTnnwyUlb9subsaKz4w6vIuL4LuPAvwDehQEA+MPw4nvSdhbeXp+ERX19rN9OCVtty0sa2WLVI9/DwgEqlajECXlFRAS8vr1b38fLy+knbazQaaFrpsPb29rL6Q2tPd2ortY052g5maTuYpe1glrajO2X5xr43kLov1WIunpTpKVCpVFi9dzVUKpWs5ujp6vY+iCzt7e1R/4d4fPD523AqfRx1p0ZL65xGn0Jd/y/xwvQ4ODg7t3OUrmHU6aCrLGm1QAeaCndd5VUohYCdWt2VTWtVZ87twqfmQXkvRzn1y/cvfIytjbuQMj8VE1ziUVZWB2/v5jsrrMGg84/i9YHy6XsAftL5s2qRrlarERISgszMTMTExABomjguMzMTiYmJre4TFhaGzMxMLFu2TFqWkZFhcbk8EREREdHPrbvd3rW7tbeZ0d0ZLzy/Fq9Gv4Yvv7x+ryBzwuOP+2L9gXWyabedRoP6/1gIVU0jFoQ/j9OnK3D7diM8PHpg1ChP/Hfuf8Hk4mD1Ef8f6ujc6g1tXMJgZW39LU/EaiiVCtn8Tdwvq8/uvmvXLsTFxeHDDz/E2LFj8e677+KTTz7BpUuX4OnpiXnz5qFv375IS0sD0HQLtgkTJmDDhg2YOnUqdu7cifXr13f6Fmyc3Z26GnO0HczSdjBL28EsbQeztB3M0nYwywen28zuDjTdUu3WrVtYvXo1ysvL8Ytf/AIHDx6Ep6cnAKC0tBRK5fcXjYwbNw7bt2/Hb3/7W7z66qsYMmQI0tPTeY90IiIiIiIi6vasXqQDQGJiYpuXt2dnZ7dYNnPmTMycOfNnbhURERERERFR15LPXPpEREREREREDzkW6UREREREREQywSKdiIiIiIiISCZYpBMRERERERHJBIt0IiIiIiIiIplgkU5EREREREQkEyzSiYiIiIiIiGSCRToRERERERGRTLBIJyIiIiIiIpIJFulEREREREREMsEinYiIiIiIiEgmWKQTERERERERyQSLdCIiIiIiIiKZYJFOREREREREJBMs0omIiIiIiIhkgkU6ERERERERkUzYWbsBXU0IAQDQarVWbknHDAYD6uvrodVqYW9vb+3m0H1ijraDWdoOZmk7mKXtYJa2g1naDmb54DTXn831aHseuiK9pqYGANCvXz8rt4SIiIiIiIgeJjU1NXB1dW13G4XoTClvQ8xmM27cuIFHHnkECoXC2s1pl1arRb9+/fDtt9/CxcXF2s2h+8QcbQeztB3M0nYwS9vBLG0Hs7QdzPLBEUKgpqYGPj4+UCrb/9b5QzeSrlQq4evra+1m/CQuLi7sFDaAOdoOZmk7mKXtYJa2g1naDmZpO5jlg9HRCHozThxHREREREREJBMs0omIiIiIiIhkgkW6jGk0GqxZswYajcbaTaF/AnO0HczSdjBL28EsbQeztB3M0nYwS+t46CaOIyIiIiIiIpIrjqQTERERERERyQSLdCIiIiIiIiKZYJFOREREREREJBMs0omIiIiIiIhkgkW6TL3//vsYMGAAevTogdDQUPz973+3dpOoAykpKVAoFBaPoUOHSusbGxuRkJAAd3d3ODs745lnnkFFRYUVW0zNjh49imnTpsHHxwcKhQLp6ekW64UQWL16Nby9veHg4ICIiAgUFxdbbFNVVYU5c+bAxcUFbm5ueP7551FbW9uFr4KAjrOMj49v0U+joqIstmGW1peWloYxY8bgkUceQZ8+fRATE4OioiKLbTrznlpaWoqpU6fC0dERffr0wSuvvAKj0diVL+Wh15ksJ06c2KJfvvjiixbbMEvr27RpE0aOHAkXFxe4uLggLCwMBw4ckNazT3YfHWXJPml9LNJlaNeuXVi+fDnWrFmDU6dOITg4GJGRkbh586a1m0YdePTRR1FWViY9vvrqK2ndyy+/jL/97W/YvXs3cnJycOPGDcyYMcOKraVmdXV1CA4Oxvvvv9/q+jfffBN//OMf8cEHHyA/Px9OTk6IjIxEY2OjtM2cOXNw/vx5ZGRkYN++fTh69CgWLVrUVS+B7ukoSwCIioqy6Kc7duywWM8srS8nJwcJCQk4fvw4MjIyYDAYMGXKFNTV1UnbdPSeajKZMHXqVOj1ehw7dgzbtm3D1q1bsXr1amu8pIdWZ7IEgIULF1r0yzfffFNaxyzlwdfXFxs2bMDJkydRUFCASZMmYfr06Th//jwA9snupKMsAfZJqxMkO2PHjhUJCQnS7yaTSfj4+Ii0tDQrtoo6smbNGhEcHNzquurqamFvby92794tLbt48aIAIPLy8rqohdQZAMSePXuk381ms/Dy8hJvvfWWtKy6ulpoNBqxY8cOIYQQFy5cEADEiRMnpG0OHDggFAqF+O6777qs7WTpx1kKIURcXJyYPn16m/swS3m6efOmACBycnKEEJ17T92/f79QKpWivLxc2mbTpk3CxcVF6HS6rn0BJPlxlkIIMWHCBLF06dI292GW8tWzZ0/x0UcfsU/agOYshWCflAOOpMuMXq/HyZMnERERIS1TKpWIiIhAXl6eFVtGnVFcXAwfHx8MGjQIc+bMQWlpKQDg5MmTMBgMFrkOHToU/fv3Z64yV1JSgvLycovsXF1dERoaKmWXl5cHNzc3PPbYY9I2ERERUCqVyM/P7/I2U/uys7PRp08fBAYGYvHixaisrJTWMUt5unv3LgCgV69eADr3npqXl4egoCB4enpK20RGRkKr1VqMFlHX+nGWzT7++GN4eHhgxIgRSE5ORn19vbSOWcqPyWTCzp07UVdXh7CwMPbJbuzHWTZjn7QuO2s3gCzdvn0bJpPJ4o8eADw9PXHp0iUrtYo6IzQ0FFu3bkVgYCDKysqQmpqKxx9/HOfOnUN5eTnUajXc3Nws9vH09ER5ebl1Gkyd0pxPa32yeV15eTn69Oljsd7Ozg69evVivjITFRWFGTNmYODAgbhy5QpeffVVREdHIy8vDyqVilnKkNlsxrJlyxAeHo4RI0YAQKfeU8vLy1vtt83rqOu1liUAzJ49G35+fvDx8cGZM2eQlJSEoqIifPbZZwCYpZycPXsWYWFhaGxshLOzM/bs2YPhw4ejsLCQfbKbaStLgH1SDlikEz0g0dHR0s8jR45EaGgo/Pz88Mknn8DBwcGKLSOiZs8995z0c1BQEEaOHInBgwcjOzsbkydPtmLLqC0JCQk4d+6cxRwf1D21leUP53wICgqCt7c3Jk+ejCtXrmDw4MFd3UxqR2BgIAoLC3H37l18+umniIuLQ05OjrWbRfehrSyHDx/OPikDvNxdZjw8PKBSqVrMhllRUQEvLy8rtYruh5ubGwICAnD58mV4eXlBr9ejurraYhvmKn/N+bTXJ728vFpM7Gg0GlFVVcV8ZW7QoEHw8PDA5cuXATBLuUlMTMS+ffuQlZUFX19faXln3lO9vLxa7bfN66hrtZVla0JDQwHAol8yS3lQq9Xw9/dHSEgI0tLSEBwcjPfee499shtqK8vWsE92PRbpMqNWqxESEoLMzExpmdlsRmZmpsX3REj+amtrceXKFXh7eyMkJAT29vYWuRYVFaG0tJS5ytzAgQPh5eVlkZ1Wq0V+fr6UXVhYGKqrq3Hy5ElpmyNHjsBsNkv/YyN5un79OiorK+Ht7Q2AWcqFEAKJiYnYs2cPjhw5goEDB1qs78x7alhYGM6ePWvxoUtGRgZcXFykSzrp59dRlq0pLCwEAIt+ySzlyWw2Q6fTsU/agOYsW8M+aQXWnrmOWtq5c6fQaDRi69at4sKFC2LRokXCzc3NYgZFkp8VK1aI7OxsUVJSInJzc0VERITw8PAQN2/eFEII8eKLL4r+/fuLI0eOiIKCAhEWFibCwsKs3GoSQoiamhpx+vRpcfr0aQFAvPPOO+L06dPi2rVrQgghNmzYINzc3MTevXvFmTNnxPTp08XAgQNFQ0ODdIyoqCgxatQokZ+fL7766isxZMgQERsba62X9NBqL8uamhqxcuVKkZeXJ0pKSsThw4fF6NGjxZAhQ0RjY6N0DGZpfYsXLxaurq4iOztblJWVSY/6+nppm47eU41GoxgxYoSYMmWKKCwsFAcPHhS9e/cWycnJ1nhJD62Osrx8+bJYu3atKCgoECUlJWLv3r1i0KBBYvz48dIxmKU8rFq1SuTk5IiSkhJx5swZsWrVKqFQKMQXX3whhGCf7E7ay5J9Uh5YpMvUxo0bRf/+/YVarRZjx44Vx48ft3aTqAOzZs0S3t7eQq1Wi759+4pZs2aJy5cvS+sbGhrEr3/9a9GzZ0/h6Ogonn76aVFWVmbFFlOzrKwsAaDFIy4uTgjRdBu2119/XXh6egqNRiMmT54sioqKLI5RWVkpYmNjhbOzs3BxcRHz588XNTU1Vng1D7f2sqyvrxdTpkwRvXv3Fvb29sLPz08sXLiwxQegzNL6WssQgNiyZYu0TWfeU69evSqio6OFg4OD8PDwECtWrBAGg6GLX83DraMsS0tLxfjx40WvXr2ERqMR/v7+4pVXXhF37961OA6ztL4FCxYIPz8/oVarRe/evcXkyZOlAl0I9snupL0s2SflQSGEEF03bk9EREREREREbeF30omIiIiIiIhkgkU6ERERERERkUywSCciIiIiIiKSCRbpRERERERERDLBIp2IiIiIiIhIJlikExEREREREckEi3QiIiIiIiIimWCRTkRERERERCQTLNKJiIiIiIiIZIJFOhERUTcWHx8PhUIBhUIBtVoNf39/rF27Fkaj0dpNIyIiovvAIp2IiKibi4qKQllZGYqLi7FixQqkpKTgrbfearGdXq//2drwcx6biIjoYcIinYiIqJvTaDTw8vKCn58fFi9ejIiICHz++eeIj49HTEwM1q1bBx8fHwQGBgIAzp49i0mTJsHBwQHu7u5YtGgRamtrpeMZjUa89NJLcHNzg7u7O5KSkhAXF4eYmBhpm4kTJyIxMRHLli2Dh4cHIiMjAQDnzp1DdHQ0nJ2d4enpiblz5+L27dvSfp9++imCgoKk546IiEBdXR0AIDs7G2PHjoWTkxPc3NwQHh6Oa9eudcEZJCIikg8W6URERDbGwcFBGtnOzMxEUVERMjIysG/fPtTV1SEyMhI9e/bEiRMnsHv3bhw+fBiJiYnS/r///e/x8ccfY8uWLcjNzYVWq0V6enqL59m2bRvUajVyc3PxwQcfoLq6GpMmTcKoUaNQUFCAgwcPoqKiAs8++ywAoKysDLGxsViwYAEuXryI7OxszJgxA0IIGI1GxMTEYMKECThz5gzy8vKwaNEiKBSKLjlnREREcqEQQghrN4KIiIjuT3x8PKqrq5Geng4hBDIzM/HUU09hyZIluHXrFg4ePIjS0lKo1WoAwObNm5GUlIRvv/0WTk5OAID9+/dj2rRpuHHjBjw9PeHl5YWVK1di5cqVAACTyYRBgwZh1KhRUrE+ceJEaLVanDp1SmrL7373O3z55Zc4dOiQtOz69evo168fioqKUFtbi5CQEFy9ehV+fn4Wr6Oqqgru7u7Izs7GhAkTfs5TRkREJGscSSciIurm9u3bB2dnZ/To0QPR0dGYNWsWUlJSAABBQUFSgQ4AFy9eRHBwsFSgA0B4eDjMZjOKiopw9+5dVFRUYOzYsdJ6lUqFkJCQFs/742Vff/01srKy4OzsLD2GDh0KALhy5QqCg4MxefJkBAUFYebMmdi8eTPu3LkDAOjVqxfi4+MRGRmJadOm4b333kNZWdkDO0dERETdBYt0IiKibu6JJ55AYWEhiouL0dDQgG3btklF+A+L8Qftx8eura3FtGnTUFhYaPEoLi7G+PHjoVKpkJGRgQMHDmD48OHYuHEjAgMDUVJSAgDYsmUL8vLyMG7cOOzatQsBAQE4fvz4z9Z+IiIiOWKRTkRE1M05OTnB398f/fv3h52dXbvbDhs2DF9//bU0WRsA5ObmQqlUIjAwEK6urvD09MSJEyek9SaTyeKy9raMHj0a58+fx4ABA+Dv72/xaC7oFQoFwsPDkZqaitOnT0OtVmPPnj3SMUaNGoXk5GQcO3YMI0aMwPbt23/q6SAiIurWWKQTERE9RObMmYMePXogLi4O586dQ1ZWFpYsWYK5c+fC09MTALBkyRKkpaVh7969KCoqwtKlS3Hnzp0OJ3FLSEhAVVUVYmNjceLECVy5cgWHDh3C/PnzYTKZkJ+fj/Xr16OgoAClpaX47LPPcOvWLQwbNgwlJSVITk5GXl4erl27hi+++ALFxcUYNmxYV5wWIiIi2Wj/43YiIiKyKY6Ojjh06BCWLl2KMWPGwNHREc888wzeeecdaZukpCSUl5dj3rx5UKlUWLRoESIjI6FSqdo9to+PD3Jzc5GUlIQpU6ZAp9PBz88PUVFRUCqVcHFxwdGjR/Huu+9Cq9XCz88Pb7/9NqKjo1FRUYFLly5h27ZtqKyshLe3NxISEvDCCy/83KeEiIhIVji7OxEREbXLbDZj2LBhePbZZ/HGG29YuzlEREQ2jSPpREREZKH5cvMJEyZAp9PhT3/6E0pKSjB79mxrN42IiMjm8TvpREREZEGpVGLr1q0YM2YMwsPDcfbsWRw+fJjfDyciIuoCvNydiIiIiIiISCY4kk5EREREREQkEyzSiYiIiIiIiGSCRToRERERERGRTLBIJyIiIiIiIpIJFulEREREREREMsEinYiIiIiIiEgmWKQTERERERERyQSLdCIiIiIiIiKZ+H8Nk4SNumWgigAAAABJRU5ErkJggg==\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Adjusting the color selection to ensure better distinguishability and adherence to common color vision considerations\n",
        "\n",
        "def plot_norm(df, title):\n",
        "    plt.figure(figsize=(12, 7))\n",
        "    idx = df['progress'].unique()\n",
        "    idx.sort()\n",
        "    # Assigning new distinguishable colors for each metric\n",
        "    plt.plot(idx, df.groupby('progress')['pred_sq_norm'].mean(), label='pred_sq_norm', color='black', marker='o', linestyle='--')\n",
        "    # plt.plot(idx, df.groupby('progress')['pred_sq_bias'].mean(), label='pred_sq_bias', color='darkblue', marker='o', linestyle='--')\n",
        "    plt.plot(idx, df.groupby('progress')['pred_sq_bias'].mean(), label='pred_sq_bias', color='darkblue', marker='o', linestyle='--')\n",
        "    plt.plot(idx, df.groupby('progress')['pred_var_ca'].mean(), label='pred_var_ca', color='darkgreen', marker='x', linestyle='-.')\n",
        "    plt.plot(idx, df.groupby('progress')['pred_mse_ca'].mean(), label='pred_mse_ca', color='darkred', marker='^', linestyle=':')\n",
        "    plt.title(title)\n",
        "    plt.xlabel('Progress')\n",
        "    plt.ylabel('Values')\n",
        "    plt.legend()\n",
        "    plt.grid(True)\n",
        "    plt.show()\n",
        "\n",
        "\n",
        "\n",
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "# Load the newly uploaded CSV file \"20_0.25.csv\"\n",
        "data = pd.read_csv('norm_data.csv')\n",
        "# Display the first few rows of the dataframe to understand its structure\n",
        "data.head()\n",
        "\n",
        "\n",
        "# Plotting the metrics for \"20_0.25.csv\" with new distinguishable colors\n",
        "plot_norm(data, 'Metrics vs. Progress for 24_0.5.csv with Distinguishable Colors')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 641
        },
        "id": "-HeH4i5My6Q6",
        "outputId": "81fff88d-3103-4fd9-d1ca-05327d61f10e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x700 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "data.groupby('progress')['pred_sq_bias'].mean()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "cUa5yjOKisM2",
        "outputId": "52c8eefc-24d7-4329-ae66-de9ec6fcb80a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "progress\n",
              "0      3.890469e+07\n",
              "19     7.683276e+06\n",
              "38     7.889232e+06\n",
              "58     1.057917e+07\n",
              "77     7.224498e+06\n",
              "96     9.167124e+06\n",
              "116    1.788614e+07\n",
              "135    4.878907e+07\n",
              "155    2.714796e+07\n",
              "174    3.660467e+07\n",
              "193    5.915289e+07\n",
              "213    6.545509e+07\n",
              "232    5.600129e+07\n",
              "251    1.133825e+08\n",
              "271    2.063481e+08\n",
              "290    5.304244e+07\n",
              "Name: pred_sq_bias, dtype: float64"
            ]
          },
          "metadata": {},
          "execution_count": 21
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "[m].transform(lambda x: x[x<np.inf].max() * 1.1)"
      ],
      "metadata": {
        "id": "Hx1ao6xFivmc"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "df['pred_sq_bias'], label='pred_sq_bias', color='darkblue', marker='o', linestyle='--')\n",
        "    plt.plot(df['progress'], df['pred_var_ca'], label='pred_var_ca', color='darkgreen', marker='x', linestyle='-.')\n",
        "    plt.plot(df['progress'], df['pred_mse_ca']"
      ],
      "metadata": {
        "id": "ruXAq-Uki5od"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "SD4ixE47HL4L"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "uBDT7z_9HL6N"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "-fOJ1nSXHL8S"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "# Define the parameters\n",
        "lr_init = 0.1  # Initial learning rate\n",
        "warmup_iters = 1000  # Warmup iterations\n",
        "max_iters = 10000  # Maximum number of iterations\n",
        "factor = 2.0  # Factor for adjustment\n",
        "\n",
        "# Generate iterations\n",
        "iterations = np.arange(0, max_iters)\n",
        "\n",
        "# Compute learning rate adjustment\n",
        "lr = np.array([lr_init * (1. - ((iter - warmup_iters) / (max_iters - warmup_iters)) ** factor) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "\n",
        "\n",
        "\n",
        "# First formula with a slightly darker shade\n",
        "lr_formula1 = np.array([lr_init * (1. - ((iter - warmup_iters) / (max_iters - warmup_iters)) ** factor) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "color_formula1 = \"#9A91C8\"  # Darker shade of #BEB8DC\n",
        "\n",
        "# Second formula with a slightly lighter shade\n",
        "lr_formula2 = np.array([lr_init * 0.5 * (1. + np.cos(np.pi * (iter - warmup_iters) / (max_iters - warmup_iters))) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "color_formula2 = \"#BEB8DC\"  # Lighter shade of #BEB8DC\n",
        "\n",
        "plt.rcParams.update({'font.size': 16, 'axes.labelsize': 18, 'xtick.labelsize': 14, 'ytick.labelsize': 14})\n",
        "\n",
        "# Plot with additional line shapes for distinction\n",
        "plt.figure(figsize=(6, 4))\n",
        "plt.plot(iterations, lr_formula1, label='LR Adjustment (Power)', color=color_formula1, linestyle='-', linewidth=2, marker='o', markevery=1000, markersize=8)\n",
        "plt.plot(iterations, lr_formula2, label='LR Adjustment (Cosine Annealing)', color=color_formula2, linestyle='--', linewidth=2, marker='s', markevery=1000, markersize=8)\n",
        "plt.xlabel('Iteration')\n",
        "plt.ylabel('Learning Rate')\n",
        "#plt.title('Comparison of Learning Rate Adjustments')\n",
        "plt.legend()\n",
        "plt.grid(True)\n",
        "plt.savefig\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 571
        },
        "id": "VHKoNP8sHL-X",
        "outputId": "991a1810-909d-4f83-f3aa-1a3f7ae18f87"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<function matplotlib.pyplot.savefig(*args, **kwargs)>"
            ],
            "text/html": [
              "<div style=\"max-width:800px; border: 1px solid var(--colab-border-color);\"><style>\n",
              "      pre.function-repr-contents {\n",
              "        overflow-x: auto;\n",
              "        padding: 8px 12px;\n",
              "        max-height: 500px;\n",
              "      }\n",
              "\n",
              "      pre.function-repr-contents.function-repr-contents-collapsed {\n",
              "        cursor: pointer;\n",
              "        max-height: 100px;\n",
              "      }\n",
              "    </style>\n",
              "    <pre style=\"white-space: initial; background:\n",
              "         var(--colab-secondary-surface-color); padding: 8px 12px;\n",
              "         border-bottom: 1px solid var(--colab-border-color);\"><b>matplotlib.pyplot.savefig</b><br/>def savefig(*args, **kwargs)</pre><pre class=\"function-repr-contents function-repr-contents-collapsed\" style=\"\"><a class=\"filepath\" style=\"display:none\" href=\"#\">/usr/local/lib/python3.10/dist-packages/matplotlib/pyplot.py</a>Save the current figure.\n",
              "\n",
              "Call signature::\n",
              "\n",
              "  savefig(fname, *, dpi=&#x27;figure&#x27;, format=None, metadata=None,\n",
              "          bbox_inches=None, pad_inches=0.1,\n",
              "          facecolor=&#x27;auto&#x27;, edgecolor=&#x27;auto&#x27;,\n",
              "          backend=None, **kwargs\n",
              "         )\n",
              "\n",
              "The available output formats depend on the backend being used.\n",
              "\n",
              "Parameters\n",
              "----------\n",
              "fname : str or path-like or binary file-like\n",
              "    A path, or a Python file-like object, or\n",
              "    possibly some backend-dependent object such as\n",
              "    `matplotlib.backends.backend_pdf.PdfPages`.\n",
              "\n",
              "    If *format* is set, it determines the output format, and the file\n",
              "    is saved as *fname*.  Note that *fname* is used verbatim, and there\n",
              "    is no attempt to make the extension, if any, of *fname* match\n",
              "    *format*, and no extension is appended.\n",
              "\n",
              "    If *format* is not set, then the format is inferred from the\n",
              "    extension of *fname*, if there is one.  If *format* is not\n",
              "    set and *fname* has no extension, then the file is saved with\n",
              "    :rc:`savefig.format` and the appropriate extension is appended to\n",
              "    *fname*.\n",
              "\n",
              "Other Parameters\n",
              "----------------\n",
              "dpi : float or &#x27;figure&#x27;, default: :rc:`savefig.dpi`\n",
              "    The resolution in dots per inch.  If &#x27;figure&#x27;, use the figure&#x27;s\n",
              "    dpi value.\n",
              "\n",
              "format : str\n",
              "    The file format, e.g. &#x27;png&#x27;, &#x27;pdf&#x27;, &#x27;svg&#x27;, ... The behavior when\n",
              "    this is unset is documented under *fname*.\n",
              "\n",
              "metadata : dict, optional\n",
              "    Key/value pairs to store in the image metadata. The supported keys\n",
              "    and defaults depend on the image format and backend:\n",
              "\n",
              "    - &#x27;png&#x27; with Agg backend: See the parameter ``metadata`` of\n",
              "      `~.FigureCanvasAgg.print_png`.\n",
              "    - &#x27;pdf&#x27; with pdf backend: See the parameter ``metadata`` of\n",
              "      `~.backend_pdf.PdfPages`.\n",
              "    - &#x27;svg&#x27; with svg backend: See the parameter ``metadata`` of\n",
              "      `~.FigureCanvasSVG.print_svg`.\n",
              "    - &#x27;eps&#x27; and &#x27;ps&#x27; with PS backend: Only &#x27;Creator&#x27; is supported.\n",
              "\n",
              "bbox_inches : str or `.Bbox`, default: :rc:`savefig.bbox`\n",
              "    Bounding box in inches: only the given portion of the figure is\n",
              "    saved.  If &#x27;tight&#x27;, try to figure out the tight bbox of the figure.\n",
              "\n",
              "pad_inches : float, default: :rc:`savefig.pad_inches`\n",
              "    Amount of padding around the figure when bbox_inches is &#x27;tight&#x27;.\n",
              "\n",
              "facecolor : color or &#x27;auto&#x27;, default: :rc:`savefig.facecolor`\n",
              "    The facecolor of the figure.  If &#x27;auto&#x27;, use the current figure\n",
              "    facecolor.\n",
              "\n",
              "edgecolor : color or &#x27;auto&#x27;, default: :rc:`savefig.edgecolor`\n",
              "    The edgecolor of the figure.  If &#x27;auto&#x27;, use the current figure\n",
              "    edgecolor.\n",
              "\n",
              "backend : str, optional\n",
              "    Use a non-default backend to render the file, e.g. to render a\n",
              "    png file with the &quot;cairo&quot; backend rather than the default &quot;agg&quot;,\n",
              "    or a pdf file with the &quot;pgf&quot; backend rather than the default\n",
              "    &quot;pdf&quot;.  Note that the default backend is normally sufficient.  See\n",
              "    :ref:`the-builtin-backends` for a list of valid backends for each\n",
              "    file format.  Custom backends can be referenced as &quot;module://...&quot;.\n",
              "\n",
              "orientation : {&#x27;landscape&#x27;, &#x27;portrait&#x27;}\n",
              "    Currently only supported by the postscript backend.\n",
              "\n",
              "papertype : str\n",
              "    One of &#x27;letter&#x27;, &#x27;legal&#x27;, &#x27;executive&#x27;, &#x27;ledger&#x27;, &#x27;a0&#x27; through\n",
              "    &#x27;a10&#x27;, &#x27;b0&#x27; through &#x27;b10&#x27;. Only supported for postscript\n",
              "    output.\n",
              "\n",
              "transparent : bool\n",
              "    If *True*, the Axes patches will all be transparent; the\n",
              "    Figure patch will also be transparent unless *facecolor*\n",
              "    and/or *edgecolor* are specified via kwargs.\n",
              "\n",
              "    If *False* has no effect and the color of the Axes and\n",
              "    Figure patches are unchanged (unless the Figure patch\n",
              "    is specified via the *facecolor* and/or *edgecolor* keyword\n",
              "    arguments in which case those colors are used).\n",
              "\n",
              "    The transparency of these patches will be restored to their\n",
              "    original values upon exit of this function.\n",
              "\n",
              "    This is useful, for example, for displaying\n",
              "    a plot on top of a colored background on a web page.\n",
              "\n",
              "bbox_extra_artists : list of `~matplotlib.artist.Artist`, optional\n",
              "    A list of extra artists that will be considered when the\n",
              "    tight bbox is calculated.\n",
              "\n",
              "pil_kwargs : dict, optional\n",
              "    Additional keyword arguments that are passed to\n",
              "    `PIL.Image.Image.save` when saving the figure.</pre>\n",
              "      <script>\n",
              "      if (google.colab.kernel.accessAllowed && google.colab.files && google.colab.files.view) {\n",
              "        for (const element of document.querySelectorAll('.filepath')) {\n",
              "          element.style.display = 'block'\n",
              "          element.onclick = (event) => {\n",
              "            event.preventDefault();\n",
              "            event.stopPropagation();\n",
              "            google.colab.files.view(element.textContent, 1020);\n",
              "          };\n",
              "        }\n",
              "      }\n",
              "      for (const element of document.querySelectorAll('.function-repr-contents')) {\n",
              "        element.onclick = (event) => {\n",
              "          event.preventDefault();\n",
              "          event.stopPropagation();\n",
              "          element.classList.toggle('function-repr-contents-collapsed');\n",
              "        };\n",
              "      }\n",
              "      </script>\n",
              "      </div>"
            ]
          },
          "metadata": {},
          "execution_count": 85
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 600x400 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "# Define the parameters\n",
        "lr_init = 0.1  # Initial learning rate\n",
        "warmup_iters = 1000  # Warmup iterations\n",
        "max_iters = 10000  # Maximum number of iterations\n",
        "factor = 2.0  # Factor for adjustment\n",
        "\n",
        "# Generate iterations\n",
        "iterations = np.arange(0, max_iters)\n",
        "\n",
        "# Compute learning rate adjustment\n",
        "lr = np.array([lr_init * (1. - ((iter - warmup_iters) / (max_iters - warmup_iters)) ** factor) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "\n",
        "\n",
        "\n",
        "# First formula with a slightly darker shade\n",
        "lr_formula1 = np.array([lr_init * (1. - ((iter - warmup_iters) / (max_iters - warmup_iters)) ** factor) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "color_formula1 = \"#9A91C8\"  # Darker shade of #BEB8DC\n",
        "\n",
        "# Second formula with a slightly lighter shade\n",
        "lr_formula2 = np.array([lr_init * 0.5 * (1. + np.cos(np.pi * (iter - warmup_iters) / (max_iters - warmup_iters))) if iter > warmup_iters else lr_init for iter in iterations])\n",
        "color_formula2 = \"#BEB8DC\"  # Lighter shade of #BEB8DC\n",
        "\n",
        "plt.rcParams.update({'font.size': 16, 'axes.labelsize': 18, 'xtick.labelsize': 14, 'ytick.labelsize': 14})\n",
        "\n",
        "# Recalculate the learning rates with the warm-up phase included\n",
        "lr_warmup = np.array([lr_init * iter / warmup_iters if iter <= warmup_iters else lr_init for iter in iterations])\n",
        "\n",
        "# Learning rate adjustment after warm-up\n",
        "# Re-using the previous formulas but incorporating the warm-up phase directly into the calculation for clarity\n",
        "lr_formula1_warmup = np.array([lr_warmup[iter] * (1. - ((iter - warmup_iters) / (max_iters - warmup_iters)) ** factor) if iter > warmup_iters else lr_warmup[iter] for iter in range(max_iters)])\n",
        "lr_formula2_warmup = np.array([lr_warmup[iter] * 0.5 * (1. + np.cos(np.pi * (iter - warmup_iters) / (max_iters - warmup_iters))) if iter > warmup_iters else lr_warmup[iter] for iter in range(max_iters)])\n",
        "\n",
        "# Plot all three learning rate adjustments with the warm-up phase included\n",
        "\n",
        "plt.figure(figsize=(8, 4))\n",
        "#plt.plot(iterations, lr_warmup, label='Warm-up', color='#A3A3A3', linestyle=':', linewidth=2)\n",
        "plt.plot(iterations, lr_formula1_warmup, label='Polynomial', color=color_formula1, linestyle='-', linewidth=2, marker='o', markevery=1000, markersize=8)\n",
        "plt.plot(iterations, lr_formula2_warmup, label='Cosine Annealing', color=color_formula2, linestyle='--', linewidth=2, marker='s', markevery=1000, markersize=8)\n",
        "plt.xlabel('Iteration', fontsize=20)\n",
        "plt.ylabel('Learning Rate', fontsize=20)\n",
        "\n",
        "#plt.title('Comparison of Learning Rate Adjustments with Warm-up Phase')\n",
        "plt.legend(loc='upper left', bbox_to_anchor=(0.425, 1.36), fontsize=20)\n",
        "\n",
        "plt.grid(True)\n",
        "\n",
        "\n",
        "#plt.tight_layout()\n",
        "\n",
        "plt.savefig('lr.pdf', format='pdf', bbox_inches='tight')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 504
        },
        "id": "sZuREIbYPgTo",
        "outputId": "867b3cff-96a1-4cdc-acaf-58d2375976f7"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x400 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Re-plotting with the legend placed outside the figure to avoid overlaying on the plot itself\n"
      ],
      "metadata": {
        "id": "C8zaolCVPi00"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> Untitled44.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "RQHPRHQqWgxv"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "grad = pd.read_csv('grad_sele.csv')\n"
      ],
      "metadata": {
        "id": "KZxwdN4nugtW"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "data = pd.read_csv('overfitting.csv')\n",
        "# Filtering out columns that contain 'Acc' but not 'MIN' or 'MAX' to get the main accuracy values for each run\n",
        "acc_columns = data.columns\n",
        "\n",
        "color1 = \"#BEB8DC\"  # A shade within the specified color family\n",
        "color2 = \"#A9A4C2\"  # A slightly darker shade within the same family for contrast\n",
        "color3 = \"#00AA00\"\n",
        "d1_filtered = data[['Step', 'patch']].dropna()\n",
        "d2_filtered = data[['Step', 'masking']].dropna()\n",
        "\n",
        "# Saving the plot to a JPG file\n",
        "\n",
        "plt.figure(figsize=(14, 8))\n",
        "\n",
        "plt.plot(d1_filtered['Step']/1e6, d1_filtered['patch'], label='Patch Size=30', color=color1, linewidth=3)\n",
        "plt.plot(d2_filtered['Step']/1e6, d2_filtered['masking'], '--', label='Dropout Ratio=75%', color=color2, linewidth=3)\n",
        "plt.plot(grad['Step']/1e6, grad['Val'], '-', label='Dynamic', color=color3, linewidth=3)\n",
        "\n",
        "\n",
        "plt.scatter(520, 70.0, s=500, color=\"#CC0000\", marker='*', label='MoCo')\n",
        "\n",
        "plt.xlabel('Used Budget (M)', fontsize=25)\n",
        "plt.ylabel('NN Accuracy', fontsize=25)\n",
        "# plt.title('Accuracy vs. Step for Different Runs', fontsize=25)\n",
        "plt.legend(loc='lower right', fontsize=25)\n",
        "plt.grid(True)\n",
        "\n",
        "plt.xticks(fontsize=25)\n",
        "plt.yticks(fontsize=25)\n",
        "\n",
        "# Define the file path and name\n",
        "file_path = 'dynamic.pdf'\n",
        "\n",
        "# Save the figure\n",
        "plt.savefig(file_path, format='pdf', dpi=300)\n",
        "\n",
        "# Provide the path for download\n",
        "file_path\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 754
        },
        "id": "GqaA-wPmfIAd",
        "outputId": "23d667b1-a6b9-48f3-e289-5e5b42cd09e2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "'dynamic.pdf'"
            ],
            "application/vnd.google.colaboratory.intrinsic+json": {
              "type": "string"
            }
          },
          "metadata": {},
          "execution_count": 49
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1400x800 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import pandas as pd\n",
        "\n",
        "# Define the data\n",
        "data = {\n",
        "    'Technique': ['MoCo', 'MoCo', 'MoCo', 'Accelerated MoCo', 'Accelerated MoCo', 'Accelerated MoCo'],\n",
        "    'Used Budgets': [104, 312, 520, 50, 104, 150],\n",
        "    'NN': [58.1, 68.7, 70.0, 61.1, 71.2, 74.7],\n",
        "    'LP': [75.8, 80.4, 84.4, 80.7, 82.5, 84.1]\n",
        "}\n",
        "\n",
        "# Convert data to DataFrame\n",
        "df = pd.DataFrame(data)\n",
        "\n",
        "# Split data by technique\n",
        "moco_df = df[df['Technique'] == 'MoCo']\n",
        "accelerated_moco_df = df[df['Technique'] == 'Accelerated MoCo']\n",
        "\n",
        "\n",
        "# Plotting NN and LP on separate figures\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(1, 2, figsize=(8, 3.5))\n",
        "\n",
        "# NN Performance across both techniques\n",
        "ax[0].plot(moco_df['Used Budgets'], moco_df['NN'], label='MoCo', color=\"#BEB8DC\", marker='o', linewidth=3)\n",
        "ax[0].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['NN'], color=\"#CC0000\", label='Accelerated MoCo', marker='o', linewidth=3)\n",
        "\n",
        "ax[0].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[0].set_ylabel('NN Accuracy', fontsize=12)\n",
        "\n",
        "ax[0].legend(loc='lower right', fontsize=12)\n",
        "ax[0].grid(True)\n",
        "\n",
        "# LP Performance across both techniques\n",
        "ax[1].plot(moco_df['Used Budgets'], moco_df['LP'], color=\"#BEB8DC\", label='MoCo', marker='s', linewidth=3)\n",
        "ax[1].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['LP'], color=\"#CC0000\", label='Accelerated MoCo', marker='s', linewidth=3)\n",
        "\n",
        "ax[1].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[1].set_ylabel('LP Accuracy', fontsize=12)\n",
        "ax[1].legend(loc='lower right', fontsize=12)\n",
        "\n",
        "for x in ax:\n",
        "    plt.sca(x)\n",
        "    plt.xticks(fontsize=12)\n",
        "    plt.yticks(fontsize=12)\n",
        "ax[1].grid(True)\n",
        "plt.tight_layout()\n",
        "plt.savefig('te.pdf', format='pdf', dpi=300)\n",
        "\n",
        "\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 357
        },
        "id": "e-_jNRdIxAer",
        "outputId": "0a82af78-db1f-425a-a88e-2801db44819e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x350 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import pandas as pd\n",
        "\n",
        "# Define the data\n",
        "data = {\n",
        "    'Technique': ['MoCo', 'MoCo', 'MoCo', 'Accelerated MoCo', 'Accelerated MoCo', 'Accelerated MoCo', 'Accelerated MoCo'],\n",
        "    'Used Budgets': [1028, 3084, 6168, 308, 616, 1028, 1542],\n",
        "    'NN': [50.3, 59.1, 61.9, 52.8, 58.2, 60.1, 60.7],\n",
        "    'LP': [70.3, 75.0, 76.0, 71.8, 74.3, 75.4, 75.9]\n",
        "}\n",
        "\n",
        "# Convert data to DataFrame\n",
        "df = pd.DataFrame(data)\n",
        "\n",
        "# Split data by technique\n",
        "moco_df = df[df['Technique'] == 'MoCo']\n",
        "accelerated_moco_df = df[df['Technique'] == 'Accelerated MoCo']\n",
        "\n",
        "\n",
        "# Plotting NN and LP on separate figures\n",
        "\n",
        "fig, ax = plt.subplots(1, 2, figsize=(8, 3.5))\n",
        "\n",
        "# NN Performance across both techniques\n",
        "ax[0].plot(moco_df['Used Budgets'], moco_df['NN'], label='MoCo', color=\"#BEB8DC\", marker='o', linewidth=3)\n",
        "ax[0].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['NN'], color=\"#CC0000\", label='Accelerated MoCo', marker='o', linewidth=3)\n",
        "\n",
        "ax[0].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[0].set_ylabel('NN Accuracy', fontsize=12)\n",
        "\n",
        "ax[0].legend(loc='lower right', fontsize=12)\n",
        "ax[0].grid(True)\n",
        "\n",
        "# LP Performance across both techniques\n",
        "ax[1].plot(moco_df['Used Budgets'], moco_df['LP'], color=\"#BEB8DC\", label='MoCo', marker='s', linewidth=3)\n",
        "ax[1].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['LP'], color=\"#CC0000\", label='Accelerated MoCo', marker='s', linewidth=3)\n",
        "\n",
        "ax[1].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[1].set_ylabel('LP Accuracy', fontsize=12)\n",
        "ax[1].legend(loc='lower right', fontsize=12)\n",
        "\n",
        "for x in ax:\n",
        "    plt.sca(x)\n",
        "    plt.xticks(fontsize=12)\n",
        "    plt.yticks(fontsize=12)\n",
        "ax[1].grid(True)\n",
        "plt.tight_layout()\n",
        "plt.savefig('te.pdf', format='pdf', dpi=300)\n",
        "\n",
        "\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 356
        },
        "id": "boNRvND3TF7t",
        "outputId": "c459e9d9-66e1-4f84-d6e0-aa7197de36f9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x350 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import pandas as pd\n",
        "\n",
        "# Define the data\n",
        "data = {\n",
        "    'Technique': ['MoCo', 'MoCo', 'MoCo', 'Accelerated MoCo', 'Accelerated MoCo', 'Accelerated MoCo'],\n",
        "    'Used Budgets': [104, 312, 520, 50, 104, 150],\n",
        "    'NN': [58.1, 68.7, 70.0, 61.1, 71.2, 74.7],\n",
        "    'LP': [75.8, 80.4, 84.4, 80.7, 82.5, 84.1]\n",
        "}\n",
        "\n",
        "# Convert data to DataFrame\n",
        "df = pd.DataFrame(data)\n",
        "\n",
        "# Split data by technique\n",
        "moco_df = df[df['Technique'] == 'MoCo']\n",
        "accelerated_moco_df = df[df['Technique'] == 'Accelerated MoCo']\n",
        "\n",
        "\n",
        "# Plotting NN and LP on separate figures\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(1, 2, figsize=(8, 3.5))\n",
        "\n",
        "# NN Performance across both techniques\n",
        "ax[0].plot(moco_df['Used Budgets'], moco_df['NN'], label='MoCo', color=\"#BEB8DC\", marker='o', linewidth=3)\n",
        "ax[0].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['NN'], color=\"#CC0000\", label='Accelerated MoCo', marker='o', linewidth=3)\n",
        "\n",
        "ax[0].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[0].set_ylabel('NN Accuracy', fontsize=12)\n",
        "\n",
        "ax[0].legend(loc='lower right', fontsize=12)\n",
        "ax[0].grid(True)\n",
        "\n",
        "# LP Performance across both techniques\n",
        "ax[1].plot(moco_df['Used Budgets'], moco_df['LP'], color=\"#BEB8DC\", label='MoCo', marker='s', linewidth=3)\n",
        "ax[1].plot(accelerated_moco_df['Used Budgets'], accelerated_moco_df['LP'], color=\"#CC0000\", label='Accelerated MoCo', marker='s', linewidth=3)\n",
        "\n",
        "ax[1].set_xlabel('Used Budgets (M)', fontsize=12)\n",
        "ax[1].set_ylabel('LP Accuracy', fontsize=12)\n",
        "ax[1].legend(loc='lower right', fontsize=12)\n",
        "\n",
        "for x in ax:\n",
        "    plt.sca(x)\n",
        "    plt.xticks(fontsize=12)\n",
        "    plt.yticks(fontsize=12)\n",
        "ax[1].grid(True)\n",
        "plt.tight_layout()\n",
        "plt.savefig('te.pdf', format='pdf', dpi=300)\n",
        "\n",
        "\n",
        "\n"
      ],
      "metadata": {
        "id": "0Clzvi7jxAg9"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "eLVcstibxAjV"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "import seaborn as sns\n",
        "\n",
        "def process_and_plot_with_styles_markers_updated(data_path):\n",
        "    # Load the updated data\n",
        "    data = pd.read_csv(data_path)\n",
        "\n",
        "    # Prepare data for plotting, removing NaN values from each column\n",
        "    plot_data = {}\n",
        "    for column in data.columns:\n",
        "        if column != 'Training budget':\n",
        "            df = data[['Training budget', column]].dropna()\n",
        "            plot_data[column] = df\n",
        "\n",
        "    # Setting plot style\n",
        "    sns.set(style=\"whitegrid\")\n",
        "    plt.figure(figsize=(14, 10))\n",
        "\n",
        "    # More varied custom palette, ensuring enough colors for each dataset\n",
        "    varied_palette = [\"#BEB8DC\", \"#D0BCE3\", \"#A496C7\", \"#8977AD\", \"#6D5C92\", \"#FF0000\"]\n",
        "\n",
        "    # Updated line styles and markers for 6 datasets\n",
        "    line_styles_and_markers_updated = [\n",
        "        ('-', 'o'),  # Solid line with circle markers\n",
        "        ('--', '^'),  # Dashed line with triangle up markers\n",
        "        ('-.', 's'),  # Dash-dot line with square markers\n",
        "        (':', 'D'),  # Dotted line with diamond markers\n",
        "        ('-', '*'),  # Solid line with star markers\n",
        "        ('--', 'p'),  # Dashed line with pentagon markers (added for the extra dataset)\n",
        "    ]\n",
        "\n",
        "    # Plotting each line with updated styles and markers\n",
        "    for i, (patch_size, df) in enumerate(plot_data.items()):\n",
        "        style, marker = line_styles_and_markers_updated[i]\n",
        "        df['Training budget'] = df['Training budget'] / 1e6  # Convert 'Training Budget' to millions (M)\n",
        "        sns.lineplot(x=df.iloc[:, 0], y=df.iloc[:, 1], marker=marker, linestyle=style, color=varied_palette[i], label=patch_size, lw=2.5, markersize=10)\n",
        "\n",
        "    # Adding plot details\n",
        "    plt.xlabel('Step (Millions)', fontsize=25)\n",
        "    plt.ylabel('KNN Accuracy', fontsize=25)\n",
        "    plt.legend(title='Patch Sizes', title_fontsize=25, fontsize=25)\n",
        "    plt.tick_params(labelsize=12)\n",
        "    plt.savefig('various_patch_size.pdf', format='pdf', dpi=300)\n",
        "    # plt.savefig('various_patch_size.jpg', format='jpg')\n",
        "    # plt.show()\n",
        "\n",
        "# Re-generate the plot with the updated function and data\n",
        "process_and_plot_with_styles_markers_updated('patch.csv')\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 877
        },
        "id": "bX9p6skT_lxh",
        "outputId": "247a1a8f-fade-406f-a44b-bdc7bfd63723"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1400x1000 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import seaborn as sns\n",
        "\n",
        "def process_and_plot_with_styles_markers_updated(data_path):\n",
        "    # Load the updated data\n",
        "    data = pd.read_csv(data_path)\n",
        "\n",
        "    # Prepare data for plotting, removing NaN values from each column\n",
        "    plot_data = {}\n",
        "    for column in data.columns:\n",
        "        if column != 'Training budget':\n",
        "            df = data[['Training budget', column]].dropna()\n",
        "            plot_data[column] = df\n",
        "\n",
        "    # Setting plot style\n",
        "    sns.set(style=\"whitegrid\")\n",
        "    plt.figure(figsize=(14, 10))\n",
        "\n",
        "    # More varied custom palette, ensuring enough colors for each dataset\n",
        "    varied_palette = [\"#BEB8DC\", \"#D0BCE3\", \"#A496C7\", \"#8977AD\", \"#6D5C92\", \"#FF0000\"]\n",
        "\n",
        "    # Updated line styles and markers for 6 datasets\n",
        "    line_styles_and_markers_updated = [\n",
        "        ('-', 'o'),  # Solid line with circle markers\n",
        "        ('--', '^'),  # Dashed line with triangle up markers\n",
        "        ('-.', 's'),  # Dash-dot line with square markers\n",
        "        (':', 'D'),  # Dotted line with diamond markers\n",
        "        ('-', '*'),  # Solid line with star markers\n",
        "        ('--', 'p'),  # Dashed line with pentagon markers (added for the extra dataset)\n",
        "    ]\n",
        "\n",
        "    # Plotting each line with updated styles and markers\n",
        "    for i, (patch_size, df) in enumerate(plot_data.items()):\n",
        "        style, marker = line_styles_and_markers_updated[i]\n",
        "        df['Training budget'] = df['Training budget'] / 1e6  # Convert 'Training Budget' to millions (M)\n",
        "        sns.lineplot(x=df.iloc[:, 0], y=df.iloc[:, 1], marker=marker, linestyle=style, color=varied_palette[i], label=patch_size, lw=2.5, markersize=10)\n",
        "\n",
        "    # Adding plot details\n",
        "    plt.xlabel('Step (Millions)', fontsize=25)\n",
        "    plt.ylabel('KNN Accuracy', fontsize=25)\n",
        "    plt.legend(title='Patch Sizes', title_fontsize=25, fontsize=25)\n",
        "    plt.tick_params(labelsize=12)\n",
        "    plt.savefig('various_patch_size.pdf', format='pdf', dpi=300)\n",
        "    # plt.savefig('various_patch_size.jpg', format='jpg')\n",
        "    # plt.show()\n",
        "\n",
        "# Re-generate the plot with the updated function and data\n",
        "process_and_plot_with_styles_markers_updated('patch.csv')\n"
      ],
      "metadata": {
        "id": "gtUndEjj_v3G"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['default', 'classic', 'Solarize_Light2', 'bmh', 'dark_background', 'fast', 'fivethirtyeight', 'ggplot', 'grayscale', 'seaborn-v0_8', 'seaborn-v0_8-bright', 'seaborn-v0_8-colorblind', 'seaborn-v0_8-dark', 'seaborn-v0_8-dark-palette', 'seaborn-v0_8-darkgrid', 'seaborn-v0_8-deep', 'seaborn-v0_8-muted', 'seaborn-v0_8-notebook', 'seaborn-v0_8-paper', 'seaborn-v0_8-pastel', 'seaborn-v0_8-poster', 'seaborn-v0_8-talk', 'seaborn-v0_8-ticks', 'seaborn-v0_8-white', 'seaborn-v0_8-whitegrid', 'tableau-colorblind10']\n"
     ]
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "styles = ['default', 'classic'] + sorted(\n",
    "        style for style in plt.style.available\n",
    "        if style != 'classic' and not style.startswith('_'))\n",
    "print(styles)\n",
    "\n",
    "# plt.style.use('ggplot')\n",
    "# plt.style.use('seaborn-v0_8-deep')\n",
    "plt.style.use('tableau-colorblind10')\n",
    "\n",
    "large = 22; med = 16; small = 12\n",
    "params = {'axes.titlesize': large,\n",
    "          'legend.fontsize': med,\n",
    "          'figure.figsize': (16, 10),\n",
    "          'axes.labelsize': med,\n",
    "          'axes.titlesize': med,\n",
    "          'xtick.labelsize': small,\n",
    "          'ytick.labelsize': small,\n",
    "          'figure.titlesize': large,\n",
    "          'axes.axisbelow': True\n",
    "         }\n",
    "plt.rcParams.update(params)\n",
    "\n",
    "colors = sns.color_palette(\"deep\")\n",
    "markers = [c for c in \"o*ds^v<>X|1\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Lq       = [197,  150,  100,  50,   20,   10][::-1]\n",
    "Lk       = [197,  150,  100,  50,   20,   10][::-1]\n",
    "NN_Lk50 =  [None, None, 56.8, 64.0, None, None][::-1]\n",
    "NN_Lk100 = [None, None, 56.8, 64.0, None, None][::-1]\n",
    "NN_Lk197 = [58.8, 63.1, 66.6, 66.3, 56.5, 21.5][::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Progression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3600x1080 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "f, axes = plt.subplots(1, 3, figsize=(12, 3.6), dpi=300, sharey=True)\n",
    "\n",
    "\n",
    "labels = ['Naive\\nLatent MIM', '+Momentum\\nTargets', '+Patch \\nContrastive Loss', '+Lower\\nPatch Redundancy',  '+Improved\\nDecoder Design', '+Patch\\nSimilarity Reg']\n",
    "nn_acc = [ 1.0, 18.8, 30.0, 57.4, 59.9, 63.3]\n",
    "lp_acc = [13.1, 39.3, 53.4, 72.0, 74.0, 77.3]\n",
    "ft_acc = [54.7, 79.7, 86.0, 89.0, 88.7, 89.9]\n",
    "\n",
    "mae = [30, 70.4, 88.3]\n",
    "mae_color = '#DD4040'\n",
    "for ax, acc, xlabel in zip(axes, mae, ['NN Acc [%]', 'LP Acc [%]', 'FT Acc [%]']):\n",
    "    label_offset = 2 if xlabel == 'FT Acc [%]' else 4\n",
    "    ax.plot([acc, acc], [len(labels)+1, 0], '--', lw=1.5, color=mae_color)\n",
    "    ann = ax.annotate(f'MAE\\n({acc}%)', (acc+label_offset, len(labels)), fontsize=12, va='center', ha='left', color=mae_color)\n",
    "    ann.set_bbox(dict(facecolor='white', alpha=0.8, linewidth=0))\n",
    "\n",
    "for ax, xlabel, acc in zip(axes, \n",
    "                           ['IN1K NN Acc [%]', 'IN1K LP Acc [%]', 'IN1K FT Acc [%]'],\n",
    "                           [nn_acc, lp_acc, ft_acc]):\n",
    "    \n",
    "    min_acc = 0 if xlabel != 'IN1K FT Acc [%]' else 50\n",
    "    label_offset = 3 if xlabel == 'IN1K FT Acc [%]' else 6\n",
    "    ax.plot(acc, range(len(labels), 0, -1), 'o--')\n",
    "    ax.set(\n",
    "        ylim=(0.5, len(labels)+0.5),\n",
    "        yticks=range(len(labels), 0, -1),\n",
    "        yticklabels=labels,\n",
    "        xlim=(min_acc, 100),\n",
    "        xticks=range(min_acc, 101, (100-min_acc)//5),\n",
    "        xlabel=xlabel,\n",
    "    )\n",
    "    ax.tick_params(left=False, bottom=False)\n",
    "    ax.yaxis.grid(color='gray', alpha=0.3, linestyle='dashed')\n",
    "    ax.xaxis.grid(color='gray', alpha=0.3, linestyle='dashed')\n",
    "    for i in range(len(labels), 1, -1):\n",
    "        diff = acc[i-1] - acc[i-2]\n",
    "        text = f'{acc[i-1]}\\n('\n",
    "        text += f'+{diff:.1f})' if diff > 0 else f'{diff:.1f})'\n",
    "        ann = ax.annotate(text, (acc[i-1]+label_offset, len(labels)-i+1), fontsize=12, va='center', ha='left', annotation_clip=False)\n",
    "        ann.set_bbox(dict(facecolor='white', alpha=0.8, linewidth=0))\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"./study-results.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Examples\n",
    "https://www.machinelearningplus.com/plots/top-50-matplotlib-visualizations-the-master-plots-python/"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x480 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Import Data\n",
    "df = pd.read_csv('https://github.com/selva86/datasets/raw/master/mortality.csv')\n",
    "\n",
    "# Define the upper limit, lower limit, interval of Y axis and colors\n",
    "y_LL = 100\n",
    "y_UL = int(df.iloc[:, 1:].max().max()*1.1)\n",
    "y_interval = 300\n",
    "\n",
    "# Draw Plot and Annotate\n",
    "fig, ax = plt.subplots(1,1,figsize=(10, 6), dpi= 80)    \n",
    "\n",
    "columns = df.columns[1:]  \n",
    "for i, column in enumerate(columns):    \n",
    "    plt.plot(df.date.values, df[column].values, lw=1.5)    \n",
    "    plt.text(df.shape[0]-3, df[column].values[-1]+100, column, fontsize=med)\n",
    "\n",
    "# Draw Tick lines  \n",
    "ax.yaxis.grid(color='gray', alpha=0.3, linestyle='dashed')\n",
    "\n",
    "# Decorations    \n",
    "plt.tick_params(axis=\"both\", which=\"both\", bottom=False, top=False,    \n",
    "                labelbottom=True, left=False, right=False, labelleft=True)\n",
    "\n",
    "# Lighten borders\n",
    "for k in [\"top\", \"bottom\", \"right\", \"left\"]:\n",
    "    plt.gca().spines[k].set_alpha(.3)\n",
    "\n",
    "plt.title(f'Number of Deaths from Lung Diseases\\nin the UK (1974-1979)')\n",
    "plt.yticks(range(y_LL, y_UL, y_interval), [str(y) for y in range(y_LL, y_UL, y_interval)])\n",
    "plt.xticks(range(0, df.shape[0], 12), df.date.values[::12], horizontalalignment='left')\n",
    "plt.ylim(y_LL, y_UL)    \n",
    "plt.xlim(-2, 80)    \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Import dataset \n",
    "midwest = pd.read_csv(\"https://raw.githubusercontent.com/selva86/datasets/master/midwest_filter.csv\")\n",
    "\n",
    "# Prepare Data \n",
    "# Create as many colors as there are unique midwest['category']\n",
    "categories = np.unique(midwest['category'])\n",
    "# colors = [plt.cm.tab10(i/float(len(categories)-1)) for i in range(len(categories))]\n",
    "\n",
    "# Draw Plot for Each Category\n",
    "plt.figure(figsize=(10, 6), dpi= 80, facecolor='w', edgecolor='k')\n",
    "\n",
    "for i, category in enumerate(categories):\n",
    "    plt.scatter('area', 'poptotal', \n",
    "                data=midwest.loc[midwest.category==category, :], \n",
    "                s=20, label=str(category))\n",
    "\n",
    "# Decorations\n",
    "plt.gca().set(xlim=(0.0, 0.1), ylim=(0, 90000),\n",
    "              xlabel='Area', ylabel='Population')\n",
    "\n",
    "plt.xticks(fontsize=12); plt.yticks(fontsize=12)\n",
    "plt.title(\"Scatterplot of Midwest Area vs Population\", fontsize=22)\n",
    "plt.legend(fontsize=12)    \n",
    "plt.show()   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/morgado/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:3: FutureWarning: Dropping of nuisance columns in DataFrame reductions (with 'numeric_only=None') is deprecated; in a future version this will raise TypeError.  Select only valid columns before calling the reduction.\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Prepare Data\n",
    "df_raw = pd.read_csv(\"https://github.com/selva86/datasets/raw/master/mpg_ggplot2.csv\")\n",
    "df = df_raw[['cty', 'manufacturer']].groupby('manufacturer').apply(lambda x: x.mean())\n",
    "df.sort_values('cty', inplace=True)\n",
    "df.reset_index(inplace=True)\n",
    "\n",
    "# Draw plot\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10,6), facecolor='white', dpi=80)\n",
    "ax.vlines(x=df.index, ymin=0, ymax=df.cty, color='firebrick', alpha=0.8, linewidth=20)\n",
    "ax.yaxis.grid(color='gray', linestyle='dashed')\n",
    "\n",
    "\n",
    "# Annotate Text\n",
    "for i, cty in enumerate(df.cty):\n",
    "    ax.text(i, cty+0.5, round(cty, 1), horizontalalignment='center', fontsize=small)\n",
    "\n",
    "\n",
    "# Title, Label, Ticks and Ylim\n",
    "ax.set_title('Bar Chart for Highway Mileage', fontsize=large)\n",
    "ax.set(ylabel='Miles Per Gallon', ylim=(0, 30))\n",
    "plt.xticks(df.index, df.manufacturer.str.upper(), rotation=60, horizontalalignment='right', fontsize=small)\n",
    "\n",
    "# Add patches to color the X axis labels\n",
    "# p1 = patches.Rectangle((.57, -0.005), width=.33, height=.13, alpha=.1, facecolor='green', transform=fig.transFigure)\n",
    "# p2 = patches.Rectangle((.124, -0.005), width=.446, height=.13, alpha=.1, facecolor='red', transform=fig.transFigure)\n",
    "# fig.add_artist(p1)\n",
    "# fig.add_artist(p2)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

